On 4d rank-one N=3 superconformal field theories

We study the properties of 4d N=3 superconformal field theories whose rank is one, i.e. those that reduce to a single vector multiplet on their moduli space of vacua. We find that the moduli space can only be of the form C^3/Z_k for k=1,2,3,4,6, and that the supersymmetry automatically enhances to N=4 for k=1,2. In addition, we determine the central charges a and c in terms of k, and construct the associated 2d chiral algebras, which turn out to be exotic N=2 supersymmetric W-algebras.

==> anc/chiralAlgebra.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    272179,       8754]
NotebookOptionsPosition[    253587,       8163]
NotebookOutlinePosition[    254035,       8182]
CellTagsIndexPosition[    253992,       8179]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setting up", "Section"],

Cell[TextData[{
 "In this notebook we construct the 2d chiral algebras associated to 4d \
rank-1 ",
 StyleBox["N",
  FontSlant->"Italic"],
 "=3 SCFTs.\nNote that within this notebook what is referred by script l is \
denoted by k.\nWe use the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " code \[OpenCurlyDoubleQuote]SOPEN2defs\[CloseCurlyDoubleQuote] developed \
by Krivonos and Thielemans [",
 ButtonBox["hep-th/9512029",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/hep-th/9512029"], None},
  ButtonNote->"http://arxiv.org/abs/hep-th/9512029"],
 "].\nIt can be obtained from one of its authors K. Thielemans \
(k.thielemans@ucl.ac.uk).\nWe assume it is saved in the same directory/folder \
as this notebook."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "SOPEN2defs.m"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SOPEN2defs Version \"\>", "\[InvisibleSpace]", "1.`", 
   "\[InvisibleSpace]", "\<\" (beta \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\") by Kris Thielemans and Sergey Krivonos\"\>"}],
  SequenceForm[
  "SOPEN2defs Version ", 1., " (beta ", 2, 
   ") by Kris Thielemans and Sergey Krivonos"],
  Editable->False]], "Print"],

Cell[BoxData["\<\"Type ?SOPEN2defsHelp for a primer on SOPEN2defs (try it !).\
\"\>"], "Print"]
}, Open  ]]
}, Open  ]],

Cell["\<\
As  the helpful output of SOPEN2defs are sometimes annoying, we disable it:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "Print", "]"}], ";", 
  RowBox[{
   RowBox[{"Print", "[", "_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"Protect", "[", "Print", "]"}], ";"}]], "Input"],

Cell[TextData[{
 "First we set up the OPE of the super energy-momentum tensor multiplet. This \
is done by first declaring the symbol to be used, and then listing the \
residues of the poles under ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "12"], TraditionalForm]]],
 " using MakeOPE:"
}], "Text"],

Cell[BoxData[
 RowBox[{"Bosonic", "[", "J", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "J"}], "]"}], "=", 
  RowBox[{"MakeOPE", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"c", "/", "3"}], " ", "One"}], " ", "+", " ", 
      RowBox[{"t12", "**", "tb12", "**", "J"}]}], ",", 
     RowBox[{
      RowBox[{"tb12", "**", 
       RowBox[{"DBT", "[", "J", "]"}]}], "-", 
      RowBox[{"t12", "**", 
       RowBox[{"DT", "[", "J", "]"}]}], "+", 
      RowBox[{"t12", "**", "tb12", "**", 
       RowBox[{"J", "'"}]}]}]}], "}"}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(\\(c\\\\ One\\)\\/3 + \\(\\(t12 ** tb12 \
** J\\)\\)\\) ||1|| \\!\\(\\(\\(-\\(\\(t12 ** \\(\\(DT[J]\\)\\)\\)\\)\\)\\) + \
\\(\\(tb12 ** \\(\\(DBT[J]\\)\\)\\)\\) + \\(\\(t12 ** tb12 ** \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]]\
\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", Rational[1, 3] $CellContext`c SOPEN2defs`One + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`J], -
    NonCommutativeMultiply[SOPEN2defs`t12, 
      SOPEN2defs`DT[$CellContext`J]] + NonCommutativeMultiply[SOPEN2defs`tb12, 
     SOPEN2defs`DBT[$CellContext`J]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`J]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Here, t12 is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Theta]", "12"], TraditionalForm]]],
 ",  tb12 is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Theta]", "_"], "12"], TraditionalForm]]],
 ", DT is the superderivative ",
 StyleBox["D, ",
  FontSlant->"Italic"],
 "and DBT is ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["D", "_"], TraditionalForm]]],
 ". DDB which is [",
 StyleBox["D",
  FontSlant->"Italic"],
 ",",
 Cell[BoxData[
  FormBox[
   OverscriptBox["D", "_"], TraditionalForm]]],
 "], will also be used below.  Later it will be useful to have a function to \
extract the coefficients of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Theta]", "12"], TraditionalForm]]],
 " etc:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffOft12tb12", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/.", " ", 
   RowBox[{
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{"t12", ",", "tb12", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
    "y"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffOft12", "[", "x_", "]"}], ":=", 
  RowBox[{"coeffOft12tb12", "[", 
   RowBox[{"tb12", "**", "x"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffOftb12", "[", "x_", "]"}], ":=", 
  RowBox[{"coeffOft12tb12", "[", 
   RowBox[{"t12", "**", "x"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffOf1", "[", "x_", "]"}], ":=", 
  RowBox[{"coeffOft12tb12", "[", 
   RowBox[{"t12", "**", "tb12", "**", "x"}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["k",
  FontSlant->"Italic"],
 "=3"
}], "Section"],

Cell["Let us first consider the case k=3.", "Text"],

Cell["A superprimary has the following OPE in general:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"primaryope", "[", "op_", "]"}], ":=", 
  RowBox[{"MakeOPE", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "op", "]"}], " ", 
      RowBox[{"t12", "**", "tb12", "**", "op"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"F", "[", "op", "]"}]}], "op"}], " ", "-", " ", 
      RowBox[{"t12", "**", " ", 
       RowBox[{"DT", "[", "op", "]"}]}], "+", 
      RowBox[{"tb12", "**", 
       RowBox[{"DBT", "[", "op", "]"}]}], "+", " ", 
      RowBox[{"t12", "**", "tb12", "**", 
       RowBox[{"op", "'"}]}]}]}], "}"}], "]"}]}]], "Input"],

Cell[TextData[{
 "Here we declare that ",
 StyleBox["W",
  FontSlant->"Italic"],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 " (denoted as WB below) are a chiral primary and an antichiral primary with \
the required dimensions. Note that somehow Krivonos and Thielemans defined \
(anti)chiralness oppositely from the usual convention."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AChiralBosonic", "[", "W", "]"}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "W", "]"}], "=", 
   RowBox[{"3", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "W", "]"}], "=", "3"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChiralBosonic", "[", "WB", "]"}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "WB", "]"}], "=", 
   RowBox[{"3", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "WB", "]"}], "=", 
   RowBox[{"-", "3"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "W"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "W", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(\\(3\\\\ \\(\\(t12 ** tb12 ** W\\)\\)\\)\
\\/2\\) ||1|| \\!\\(\\(\\(\\(\\(-3\\)\\)\\\\ W\\)\\) - \\(\\(t12 ** \
\\(\\(DT[W]\\)\\)\\)\\) + \\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"W\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", Rational[3, 2] 
   NonCommutativeMultiply[
    SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`W], (-3) $CellContext`W - 
   NonCommutativeMultiply[SOPEN2defs`t12, 
    SOPEN2defs`DT[$CellContext`W]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`W]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "WB"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "WB", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(\\(3\\\\ \\(\\(t12 ** tb12 ** \
WB\\)\\)\\)\\/2\\) ||1|| \\!\\(\\(\\(3\\\\ WB\\)\\) + \\(\\(tb12 ** \
\\(\\(DBT[WB]\\)\\)\\)\\) + \\(\\(t12 ** tb12 ** \
\\*SuperscriptBox[\\\"WB\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", Rational[3, 2] 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`WB], 
   3 $CellContext`WB + NonCommutativeMultiply[SOPEN2defs`tb12, 
     SOPEN2defs`DBT[$CellContext`WB]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`WB]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell["\<\
Now we set up the OPE of W and WB. As discussed in the paper, it should have \
the following form:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"W", ",", "WB"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], " ", "a", "  ", 
        RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", " ", "One"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", "2"}], ")"}], " ", 
         RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"J", " ", "+", "  ", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", "J", "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], " ", 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u1", " ", 
             RowBox[{"NO", "[", 
              RowBox[{"J", ",", "J"}], "]"}]}], "+", 
            RowBox[{"u2", " ", 
             RowBox[{"DDB", "[", "J", "]"}]}], "+", 
            RowBox[{"u3", " ", 
             RowBox[{"J", "'"}]}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"u1", " ", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", "J"}], "]"}]}], "+", 
        RowBox[{"u2", "  ", 
         RowBox[{"DDB", "[", "J", "]"}]}], "+", 
        RowBox[{"u3", "  ", 
         RowBox[{"J", "'"}]}], " ", "\[IndentingNewLine]", "+", "  ", 
        RowBox[{"t12", "**", "  ", 
         RowBox[{"DT", "[", 
          RowBox[{
           RowBox[{"u1", " ", 
            RowBox[{"NO", "[", 
             RowBox[{"J", ",", "J"}], "]"}]}], "+", 
           RowBox[{"u2", " ", 
            RowBox[{"DDB", "[", "J", "]"}]}], "+", 
           RowBox[{"u3", " ", 
            RowBox[{"J", "'"}]}]}], "]"}]}]}]}], "}"}], "]"}], "//", 
    "OPESimplify"}]}], ";"}]], "Input"],

Cell["\<\
We fix the coefficients by demanding that the Jacobi identity for J, W and WB \
be satisfied. The failure is given by:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEJacobi", "[", 
   RowBox[{"J", ",", "W", ",", "WB", ",", 
    RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", 
  "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "a"}], "+", "c"}], ")"}], " ", "One"}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "-", 
      RowBox[{"6", " ", "u2"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "-", 
      RowBox[{"6", " ", "u2"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "12"], " ", "One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "a"}], "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "-", 
      RowBox[{"6", " ", "c", " ", "u2"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", "One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "a"}], "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "-", 
      RowBox[{"6", " ", "c", " ", "u2"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["2", "3"], " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"c", " ", "u1"}], "-", 
      RowBox[{"3", " ", "u2"}], "-", 
      RowBox[{"3", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{"J", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", "One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "a"}], "+", 
      RowBox[{"2", " ", "c", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", "One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "a"}], "+", 
      RowBox[{"2", " ", "c", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", "One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", "a"}], "-", 
      RowBox[{"c", " ", "u1"}], "+", 
      RowBox[{"3", " ", "c", " ", "u2"}], "+", 
      RowBox[{"3", " ", "c", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"u1", "-", 
      RowBox[{"3", " ", "u2"}], "+", "u3"}], ")"}], " ", 
    RowBox[{"DBT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u1", "-", 
      RowBox[{"3", " ", "u2"}], "+", "u3"}], ")"}], " ", 
    RowBox[{"DBT", "[", "J", "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u1", "-", 
      RowBox[{"3", " ", "u2"}], "-", "u3"}], ")"}], " ", 
    RowBox[{"DT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "u1", "-", 
      RowBox[{"3", " ", "u2"}], "-", "u3"}], ")"}], " ", 
    RowBox[{"DT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "u1", "+", 
      RowBox[{"3", " ", "u2"}], "+", 
      RowBox[{"3", " ", "u3"}]}], ")"}], " ", 
    RowBox[{"DT", "[", "J", "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"3", " ", "u1"}], "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "+", 
      RowBox[{"3", " ", "u2"}], "+", 
      RowBox[{"3", " ", "u3"}]}], ")"}], " ", 
    RowBox[{"DT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u1"}], "+", 
       RowBox[{"3", " ", "u2"}], "-", "u3"}], ")"}], " ", 
     RowBox[{"DDB", "[", "J", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u1", "-", 
       RowBox[{"3", " ", "u2"}], "+", "u3"}], ")"}], " ", 
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Here and below, it is useful to ignore numerical coefficients before the \
terms that should vanish. So let us define a function to remove them:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Prune", "[", "x_", "]"}], ":=", 
  RowBox[{"PruneItem", "/@", "x"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PruneItem", "[", "x_", "]"}], ":=", "x"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PruneItem", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"n_", "?", "NumberQ"}], ",", "xs__"}], "]"}], "]"}], ":=", 
  RowBox[{"Times", "[", "xs", "]"}]}]], "Input"],

Cell["Then the failure of the Jacobi is given by", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPEJacobi", "[", 
    RowBox[{"J", ",", "W", ",", "WB", ",", 
     RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Prune"}], "//",
   "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "a"}], "+", "c"}], ")"}], " ", "One"}], ",", 
   RowBox[{"J", " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "-", 
      RowBox[{"6", " ", "u2"}]}], ")"}]}], ",", 
   RowBox[{"One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "a"}], "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "-", 
      RowBox[{"6", " ", "c", " ", "u2"}]}], ")"}]}], ",", 
   RowBox[{"J", " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"c", " ", "u1"}], "-", 
      RowBox[{"3", " ", "u2"}], "-", 
      RowBox[{"3", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{"J", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{"One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "a"}], "+", 
      RowBox[{"2", " ", "c", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{"One", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", "a"}], "-", 
      RowBox[{"c", " ", "u1"}], "+", 
      RowBox[{"3", " ", "c", " ", "u2"}], "+", 
      RowBox[{"3", " ", "c", " ", "u3"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u1", "-", 
      RowBox[{"3", " ", "u2"}], "+", "u3"}], ")"}], " ", 
    RowBox[{"DBT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "u1", "-", 
      RowBox[{"3", " ", "u2"}], "-", "u3"}], ")"}], " ", 
    RowBox[{"DT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "u1", "+", 
      RowBox[{"3", " ", "u2"}], "+", 
      RowBox[{"3", " ", "u3"}]}], ")"}], " ", 
    RowBox[{"DT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"3", " ", "u1"}], "+", 
      RowBox[{"2", " ", "c", " ", "u1"}], "+", 
      RowBox[{"3", " ", "u2"}], "+", 
      RowBox[{"3", " ", "u3"}]}], ")"}], " ", 
    RowBox[{"DT", "[", "J", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u1"}], "+", 
       RowBox[{"3", " ", "u2"}], "-", "u3"}], ")"}], " ", 
     RowBox[{"DDB", "[", "J", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u1", "-", 
       RowBox[{"3", " ", "u2"}], "+", "u3"}], ")"}], " ", 
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
which is much shorter. All terms can be made zero by the following choice:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"GetCoefficients", "[", "%", "]"}], "\[Equal]", "0"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["c", "9"]}]}], ",", 
    RowBox[{"u1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["4", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c"}]]}]}], ",", 
    RowBox[{"u2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "9"}], "+", "c"}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}], ",", 
    RowBox[{"u3", "\[Rule]", 
     FractionBox["1", "2"]}]}], "}"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
As explained in Krivonos-Thielemans, we then need to check the Jacobi for \
every permutation:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
      RowBox[{"Permutations", "[", 
       RowBox[{"{", 
        RowBox[{"J", ",", "W", ",", "WB"}], "}"}], "]"}]}], "/.", 
     RowBox[{
     "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
     "Simplify"}], "//", "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell["Good. Then we demand the Jacobi of W, W and WB to vanish:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OPEJacobi", "[", 
      RowBox[{"W", ",", "W", ",", "WB", ",", 
       RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "/.", 
     RowBox[{
     "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
     "Simplify"}], "//", "Prune"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"15", "+", "c"}], ")"}], " ", "W"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"15", "+", "c"}], ")"}], " ", 
     RowBox[{"DT", "[", "W", "]"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["W", "\[Prime]",
       MultilineFunction->None], "]"}], "-", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]], ",", 
   FractionBox[
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DT", "[", "J", "]"}], ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The terms proportional to W can be made to vanish only when  ",
 StyleBox["c ",
  FontSlant->"Italic"],
 "= \[Dash]15. We also see that we need to set the following operator as null:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"null", "=", 
   RowBox[{
    RowBox[{"DT", "[", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None], "]"}], "-", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "null", "]"}], "=", "3"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "null", "]"}], "=", "2"}], ";"}]], "Input"],

Cell["Now we study the Jacobi for all permutations of W, W and WB:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"W", ",", "W", ",", "WB"}], "}"}], "]"}]}], "/.", 
      RowBox[{
      "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", "\[Rule]", " ", 
        RowBox[{"-", "15"}]}], ",", 
       RowBox[{
        RowBox[{"DT", "[", 
         RowBox[{"W", "'"}], "]"}], "\[Rule]", " ", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"DT", "[", 
           RowBox[{"W", "'"}], "]"}], "-", "null"}], "]"}]}]}], "}"}]}], "//",
     "Simplify"}], "//", "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DT", "[", "J", "]"}], ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", "W"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", "W"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["W", "\[Prime]\[Prime]",
        MultilineFunction->None]}]}], ")"}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
The reminders are both descendants of null, as you can easily see:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DT", "[", "null", "]"}], "/", "2"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DT", "[", "J", "]"}], ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2", 
   RowBox[{"DBT", "[", "null", "]"}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", "W"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", "W"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["W", "\[Prime]\[Prime]",
    MultilineFunction->None]}]}]], "Output"]
}, Open  ]],

Cell["\<\
We also need to check that the OPE of the null field with J, W, WB only \
produces operators with larger or equal dimensions. First we can check that \
this null field is a super Virasoro primary:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{"J", ",", "null"}], "]"}], "-", 
     RowBox[{"primaryope", "[", "null", "]"}]}], "/.", 
    RowBox[{
    "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "\[Rule]", " ", 
      RowBox[{"-", "15"}]}], ",", 
     RowBox[{
      RowBox[{"DT", "[", 
       RowBox[{"W", "'"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"DT", "[", 
         RowBox[{"W", "'"}], "]"}], "-", "null"}], "]"}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell["Second its OPE with W vanishes: ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"W", ",", "null"}], "]"}], "/.", 
    RowBox[{
    "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "\[Rule]", " ", 
      RowBox[{"-", "15"}]}], ",", 
     RowBox[{
      RowBox[{"DT", "[", 
       RowBox[{"W", "'"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"DT", "[", 
         RowBox[{"W", "'"}], "]"}], "-", "null"}], "]"}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell["Finally its OPE with WB is:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"WB", ",", "null"}], "]"}], "/.", 
    RowBox[{
    "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "\[Rule]", " ", 
      RowBox[{"-", "15"}]}], ",", 
     RowBox[{
      RowBox[{"DT", "[", 
       RowBox[{"W", "'"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"DT", "[", 
         RowBox[{"W", "'"}], "]"}], "-", "null"}], "]"}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(1\\/8\\\\ \\(\\((\\(\\(12\\\\ \\(\\(tb12 \
** \\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(12\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(DDB[J]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(2\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
J\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(72\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(W, WB\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(12\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\(\\(DBT[J]\\)\\), \\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) \
+ \\(\\(18\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]], J\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(14\\\\ \\(\\(tb12 ** \\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)\\)\\) + \
\\(\\(6\\\\ \\(\\(t12 ** tb12 ** \\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(J, \
\\(\\(NO[\\(\\(J, \\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) + \\(\\(3\
\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(12\\\\ \\(\\(t12 ** tb12 \
** \\(\\(NO[\\(\\(\\(\\(DT[W]\\)\\), WB\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(4\\\\ \\(\\(t12 ** tb12 ** \
\\(\\(NO[\\(\\(\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\), J\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\
\\(2\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]], \\(\\(DT[J]\\)\\)\\)\\)]\\)\
\\)\\)\\)\\)\\))\\)\\)\\) ||1|| \\!\\(1\\/12\\\\ \\(\\((\\(\\(\\(\\(-18\\)\\)\
\\\\ \\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\) - \\(\\(3\\\\ \
\\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) - \\(\\(9\\\\ \
\\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\) + \\(\
\\(36\\\\ \\(\\(NO[\\(\\(\\(\\(DT[W]\\)\\), WB\\)\\)]\\)\\)\\)\\) - \
\\(\\(12\\\\ \\(\\(NO[\\(\\(\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\), \
J\\)\\)]\\)\\)\\)\\) - \\(\\(6\\\\ \
\\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\) + \
\\(\\(9\\\\ \\(\\(tb12 ** \\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) \
- \\(\\(3\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(DDB[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(12\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DBT[J]\\)\\), \
\\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(72\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(W, \\*SuperscriptBox[\\\"WB\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(6\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\
\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\), \
J\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(24\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\(\\(DT[W]\\)\\), \
\\(\\(DBT[WB]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(9\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\(\\(DDB[J]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(3\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]], \\(\\(NO[\\(\\(J, \
J\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(15\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(12\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\[Prime]\\\", Rule[MultilineFunction, None]], J\\)\\)]\\)\\)\\)\\)\\)\
\\) + \\(\\(13\\\\ \\(\\(tb12 ** \\*SuperscriptBox[\\\"J\\\", \
TagBox[\\((3)\\), Derivative], Rule[MultilineFunction, None]]\\)\\)\\)\\))\\)\
\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", 
   Rational[1, 8] (12 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`DDB[
        Derivative[1][$CellContext`J]]] + 
    12 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DDB[$CellContext`J]]] + 
    2 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, $CellContext`J]]] - 72 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`W, $CellContext`WB]] + 
    12 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DBT[$CellContext`J], 
        SOPEN2defs`DT[$CellContext`J]]] + 
    18 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], $CellContext`J]] + 
    14 NonCommutativeMultiply[SOPEN2defs`tb12, 
       Derivative[2][$CellContext`J]] + 
    6 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`DT[
        Derivative[2][$CellContext`J]]] + 
    NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`J, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DT[$CellContext`J]]]] + 
    3 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[$CellContext`J], 
        SOPEN2defs`DT[$CellContext`J]]] - 12 
    NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
      SOPEN2defs`NO[
       SOPEN2defs`DT[$CellContext`W], $CellContext`WB]] + 
    4 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DT[
         Derivative[1][$CellContext`J]], $CellContext`J]] + 
    2 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], 
        SOPEN2defs`DT[$CellContext`J]]]), Rational[1, 12] ((-18) SOPEN2defs`DT[
       Derivative[2][$CellContext`J]] - 3 SOPEN2defs`NO[$CellContext`J, 
      SOPEN2defs`NO[$CellContext`J, 
       SOPEN2defs`DT[$CellContext`J]]] - 9 SOPEN2defs`NO[
      SOPEN2defs`DDB[$CellContext`J], 
      SOPEN2defs`DT[$CellContext`J]] + 36 SOPEN2defs`NO[
       SOPEN2defs`DT[$CellContext`W], $CellContext`WB] - 12 SOPEN2defs`NO[
      SOPEN2defs`DT[
       Derivative[1][$CellContext`J]], $CellContext`J] - 6 SOPEN2defs`NO[
      Derivative[1][$CellContext`J], 
      SOPEN2defs`DT[$CellContext`J]] + 
    9 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`DDB[
        Derivative[2][$CellContext`J]]] - 3 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`J, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DDB[$CellContext`J]]]] - 12 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`J, 
       SOPEN2defs`NO[
        SOPEN2defs`DBT[$CellContext`J], 
        SOPEN2defs`DT[$CellContext`J]]]] - 72 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`W, 
       Derivative[1][$CellContext`WB]]] + 
    6 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[
         Derivative[1][$CellContext`J]], $CellContext`J]] - 24 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[
       SOPEN2defs`DT[$CellContext`W], 
       SOPEN2defs`DBT[$CellContext`WB]]] + 
    9 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], 
        SOPEN2defs`DDB[$CellContext`J]]] + 
    3 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], 
        SOPEN2defs`NO[$CellContext`J, $CellContext`J]]] + 
    15 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], 
        Derivative[1][$CellContext`J]]] + 
    12 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[2][$CellContext`J], $CellContext`J]] + 
    13 NonCommutativeMultiply[SOPEN2defs`tb12, 
       Derivative[3][$CellContext`J]])],
  Editable->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "It only consists of operators with dimensions larger than that of the \
original null field. In particular, the coefficient of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Theta]", "_"], "12"], TraditionalForm]]],
 "of the leading pole is"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relation", "=", 
  RowBox[{
   RowBox[{"coeffOftb12", "[", 
    RowBox[{
     RowBox[{"OPEPole", "[", "2", "]"}], "[", "%", "]"}], "]"}], "//", 
   "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"DDB", "[", 
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], "]"}]}], "2"], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", "J"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"W", ",", "WB"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "J", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", "J"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["J", "\[Prime]\[Prime]",
     MultilineFunction->None]}], "4"]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "which automatically realizes the expected Higgs branch relation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["J", "3"], "~", " ", "W"}], " ", 
    RowBox[{
     OverscriptBox["W", "_"], "."}]}], TraditionalForm]]],
 " Including the coefficients, we have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["J", "3"], "/", "4"}], " ", "=", " ", 
    RowBox[{"9", " ", "W", " ", 
     OverscriptBox[
      RowBox[{"W", " "}], "_"]}]}], TraditionalForm]]],
 " up to descendants. "
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["An aside", "Section"],

Cell[TextData[{
 "Let us reproduce the results of ",
 ButtonBox["Odake",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://inspirehep.net/search?p=recid:264711&of=hd"], None},
  ButtonNote->"http://inspirehep.net/search?p=recid:264711&of=hd"],
 " and ",
 ButtonBox["Inami-Matsuo-Yamanaka,",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://inspirehep.net/search?p=recid:283453&of=hd"], None},
  ButtonNote->"http://inspirehep.net/search?p=recid:283453&of=hd"],
 " where almost the same problem was analyzed; they took the bottom \
components of ",
 StyleBox["W",
  FontSlant->"Italic"],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 " to be fermionic, probably because fields with half-integral spin was \
assumed to be so. As OPEdefs do not like operators with the same name with \
different Grassmann assignment, we call them Z and ZB:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AChiralFermionic", "[", "Z", "]"}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "Z", "]"}], "=", 
   RowBox[{"3", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "Z", "]"}], "=", "3"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChiralFermionic", "[", "ZB", "]"}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "ZB", "]"}], "=", 
   RowBox[{"3", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "ZB", "]"}], "=", 
   RowBox[{"-", "3"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"J", ",", "Z"}], "]"}], "=", 
   RowBox[{
    RowBox[{"primaryope", "[", "Z", "]"}], "//", "OPESimplify"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"J", ",", "ZB"}], "]"}], "=", 
   RowBox[{
    RowBox[{"primaryope", "[", "ZB", "]"}], "//", "OPESimplify"}]}], 
  ";"}]], "Input"],

Cell["The OPE of Z and ZB should be exactly as before:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"Z", ",", "ZB"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}], " ", "a", "  ", 
         RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", " ", "One"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", "2"}], ")"}], " ", 
          RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
        "\[IndentingNewLine]", " ", 
        RowBox[{"J", " ", "+", "  ", 
         RowBox[{"t12", "**", 
          RowBox[{"DT", "[", "J", "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], " ", 
          RowBox[{"t12", "**", "tb12", "**", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u1", " ", 
              RowBox[{"NO", "[", 
               RowBox[{"J", ",", "J"}], "]"}]}], "+", 
             RowBox[{"u2", " ", 
              RowBox[{"DDB", "[", "J", "]"}]}], "+", 
             RowBox[{"u3", " ", 
              RowBox[{"J", "'"}]}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"u1", " ", 
          RowBox[{"NO", "[", 
           RowBox[{"J", ",", "J"}], "]"}]}], "+", 
         RowBox[{"u2", "  ", 
          RowBox[{"DDB", "[", "J", "]"}]}], "+", 
         RowBox[{"u3", "  ", 
          RowBox[{"J", "'"}]}], " ", "\[IndentingNewLine]", "+", "  ", 
         RowBox[{"t12", "**", "  ", 
          RowBox[{"DT", "[", 
           RowBox[{
            RowBox[{"u1", " ", 
             RowBox[{"NO", "[", 
              RowBox[{"J", ",", "J"}], "]"}]}], "+", 
            RowBox[{"u2", " ", 
             RowBox[{"DDB", "[", "J", "]"}]}], "+", 
            RowBox[{"u3", " ", 
             RowBox[{"J", "'"}]}]}], "]"}]}]}]}], "}"}], "]"}], "/.", 
     RowBox[{
     "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
     "OPESimplify"}]}], ";"}]], "Input"],

Cell["Just to be sure, let\[CloseCurlyQuote]s check the Jacobi:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"J", ",", "Z", ",", "ZB"}], "}"}], "]"}]}], "//", "Simplify"}],
    "//", "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell["Good. The the Jacobi of Z, Z and ZB gives", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OPEJacobi", "[", 
     RowBox[{"Z", ",", "Z", ",", "ZB", ",", 
      RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Factor"}], "//",
    "Prune"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", "c"}], ")"}], " ", "Z"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", "c"}], ")"}], " ", 
     RowBox[{"DT", "[", "Z", "]"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "27"}], " ", 
      RowBox[{"DT", "[", 
       SuperscriptBox["Z", "\[Prime]",
        MultilineFunction->None], "]"}]}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"DT", "[", 
       SuperscriptBox["Z", "\[Prime]",
        MultilineFunction->None], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"DT", "[", "Z", "]"}]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", "J", "]"}], ",", "Z"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", "Z"}], "]"}]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None]}], "+", 
     RowBox[{"c", " ", 
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None]}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}]]}], "}"}]], "Output"]
}, Open  ]],

Cell["We see we need to set c=9, as was shown in old papers:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OPEJacobi", "[", 
      RowBox[{"Z", ",", "Z", ",", "ZB", ",", 
       RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "/.", 
     RowBox[{"c", "\[Rule]", " ", "9"}]}], "//", "Factor"}], "//", "Prune"}], 
  "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"DT", "[", 
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "]"}], "+", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", 
      RowBox[{"DT", "[", "Z", "]"}]}], "]"}], "+", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DT", "[", "J", "]"}], ",", "Z"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", "Z"}], "]"}], "+", 
    SuperscriptBox["Z", "\[Prime]",
     MultilineFunction->None]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["The null field in this case should be", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nullF", "=", 
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", "Z"}], "]"}], "+", 
    RowBox[{"Z", "'"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "nullF", "]"}], "=", 
   RowBox[{"5", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "nullF", "]"}], "=", "3"}], ";"}]], "Input"],

Cell["The Jacobi identities in other permutations give:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"Z", ",", "Z", ",", "ZB"}], "}"}], "]"}]}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", "\[Rule]", " ", "9"}], ",", 
        RowBox[{
         RowBox[{"Z", "'"}], "\[Rule]", " ", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"Z", "'"}], "-", "nullF"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Z", "''"}], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"Z", "'"}], "-", "nullF"}], "]"}], "'"}]}]}], " ", 
       "}"}]}], "//", "Factor"}], "//", "Flatten"}], "//", "Prune"}], "//", 
  "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", "Z"}], "]"}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "Z", "]"}]}], "]"}]}], "-", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DDB", "[", "J", "]"}], ",", "Z"}], "]"}], "+", 
    RowBox[{"NO", "[", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], ",", "Z"}], "]"}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
We see that the remainders are indeed descendants of the null field:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DBT", "[", "nullF", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"NO", "[", 
  RowBox[{
   RowBox[{"DBT", "[", "J", "]"}], ",", "Z"}], "]"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DDB", "[", "nullF", "]"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Z", "'"}], "\[Rule]", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Z", "'"}], "-", "nullF"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Z", "''"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"Z", "'"}], "-", "nullF"}], "]"}], "'"}]}]}], " ", "}"}]}], "//",
   "Simplify"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "Z", "]"}]}], "]"}]}], "+", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DDB", "[", "J", "]"}], ",", "Z"}], "]"}], "-", 
  RowBox[{"NO", "[", 
   RowBox[{
    SuperscriptBox["J", "\[Prime]",
     MultilineFunction->None], ",", "Z"}], "]"}]}]], "Output"]
}, Open  ]],

Cell["The null field is super Virasoro primary as before:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"J", ",", "nullF"}], "]"}], "-", 
    RowBox[{"primaryope", "[", "nullF", "]"}]}], "/.", 
   RowBox[{"c", "\[Rule]", " ", "9"}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell["\<\
And the OPE with Z and ZB only gives higher-dimension fields:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"Z", ",", "nullF"}], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 1|| \\!\\(2\\\\ \\(\\(t12 ** \\(\\(NO[\\(\\(Z, \\(\
\\(DT[Z]\\)\\)\\)\\)]\\)\\)\\)\\)\\) >>\"\>",
  StringForm["<< 1|| `` >>", 2 NonCommutativeMultiply[SOPEN2defs`t12, 
     SOPEN2defs`NO[$CellContext`Z, 
      SOPEN2defs`DT[$CellContext`Z]]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"ZB", ",", "nullF"}], "]"}], "/.", 
   RowBox[{"c", "\[Rule]", " ", "9"}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(1\\/4\\\\ \\(\\((\\(\\(t12 ** tb12 ** \
\\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, J\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) - \
\\(\\(6\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(Z, \
ZB\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(3\\\\ \\(\\(t12 ** tb12 ** \
\\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], J\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(t12 ** \
tb12 ** \\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\))\\)\\)\\) ||1|| \\!\\(1\\/2\\\\ \
\\(\\((\\(\\(-\\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, J\\)\\)]\\)\\)\\)\\)]\\)\\)\
\\)\\) + \\(\\(6\\\\ \\(\\(NO[\\(\\(Z, ZB\\)\\)]\\)\\)\\)\\) + \\(\\(3\\\\ \
\\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], J\\)\\)]\\)\\)\\)\\) - \\(\\(2\\\\ \\(\\(tb12 \
** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \\(\\(DBT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\
\\)\\)\\)\\)\\)\\) - \\(\\(4\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(Z, \
\\(\\(DBT[ZB]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(2\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\(\\(DBT[J]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]])\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", 
   Rational[1, 4] (NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`J, 
       SOPEN2defs`NO[$CellContext`J, $CellContext`J]]] - 6 
    NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`Z, $CellContext`ZB]] - 3 
    NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
      SOPEN2defs`NO[
       Derivative[1][$CellContext`J], $CellContext`J]] + 
    NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
      Derivative[2][$CellContext`J]]), 
   Rational[1, 2] (-SOPEN2defs`NO[$CellContext`J, 
       SOPEN2defs`NO[$CellContext`J, $CellContext`J]] + 
    6 SOPEN2defs`NO[$CellContext`Z, $CellContext`ZB] + 3 SOPEN2defs`NO[
       Derivative[1][$CellContext`J], $CellContext`J] - 2 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`J, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DBT[$CellContext`J]]]] - 4 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`Z, 
       SOPEN2defs`DBT[$CellContext`ZB]]] + 
    2 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], 
        SOPEN2defs`DBT[$CellContext`J]]] - Derivative[2][$CellContext`J])],
  Editable->False]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["k",
  FontSlant->"Italic"],
 "=2"
}], "Section"],

Cell["\<\
Before analyzing k = 4 and 6, it is instructive to consider the case k=2. \
First let\[CloseCurlyQuote]s clear the internal state of OPEdefs:\
\>", "Text"],

Cell[BoxData[
 RowBox[{"ClearOPESavedValues", "[", "]"}]], "Input"],

Cell["We redefine the charges as appropriate for k = 2 :", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "W", "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "W", "]"}], "=", "2"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "W"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "W", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(t12 ** tb12 ** W\\) ||1|| \
\\!\\(\\(\\(\\(\\(-2\\)\\)\\\\ W\\)\\) - \\(\\(t12 ** \\(\\(DT[W]\\)\\)\\)\\) \
+ \\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"W\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)\\) >>\"\>",
  StringForm["<< 2|| `` ||1|| `` >>", 
   NonCommutativeMultiply[
   SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`W], (-2) $CellContext`W - 
   NonCommutativeMultiply[SOPEN2defs`t12, 
    SOPEN2defs`DT[$CellContext`W]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`W]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "WB", "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "WB", "]"}], "=", 
   RowBox[{"-", "2"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "WB"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "WB", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(t12 ** tb12 ** WB\\) ||1|| \\!\\(\\(\\(2\
\\\\ WB\\)\\) + \\(\\(tb12 ** \\(\\(DBT[WB]\\)\\)\\)\\) + \\(\\(t12 ** tb12 \
** \\*SuperscriptBox[\\\"WB\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)\\) >>\"\>",
  StringForm["<< 2|| `` ||1|| `` >>", 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`WB], 
   2 $CellContext`WB + NonCommutativeMultiply[SOPEN2defs`tb12, 
     SOPEN2defs`DBT[$CellContext`WB]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`WB]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell["The W - WB OPE  is very simple:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"W", ",", "WB"}], "]"}], "=", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "2"}], ")"}], "a", " ", 
       RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", " ", "One"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"J", " ", "+", "  ", 
       RowBox[{"t12", "**", 
        RowBox[{"DT", "[", "J", "]"}]}]}]}], "\[IndentingNewLine]", "}"}], 
    "]"}]}], ";"}]], "Input"],

Cell["The Jacobi for J, W, WB immediately fixes the coefficients.", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPEJacobi", "[", 
    RowBox[{"J", ",", "W", ",", "WB", ",", 
     RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Prune"}], "//",
   "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "a"}], "+", "c"}], ")"}], " ", "One"}]}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"W", ",", "WB"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "/", "2"}], ")"}], "a", " ", 
        RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", " ", "One"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"J", " ", "+", "  ", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", "J", "]"}]}]}]}], "\[IndentingNewLine]", "}"}], 
     "]"}], "/.", 
    RowBox[{"a", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"-", "c"}], "/", "6"}]}]}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 3|| \\!\\(\\(\\(-\\(\\(1\\/6\\)\\)\\)\\)\\\\ c\\\\ \
\\(\\(t12 ** tb12 ** One\\)\\)\\) ||2|| \\!\\(\\(\\(-\\(\\(\\(c\\\\ \
One\\)\\/6\\)\\)\\)\\) + \\(t12 ** tb12 ** J\\)\\/2\\) ||1|| \\!\\(J + \
\\(\\(t12 ** \\(\\(DT[J]\\)\\)\\)\\)\\) >>\"\>",
  StringForm[
  "<< 3|| `` ||2|| `` ||1|| `` >>", Rational[-1, 6] $CellContext`c 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, SOPEN2defs`One], 
   Rational[-1, 6] $CellContext`c SOPEN2defs`One + 
   Rational[1, 2] 
    NonCommutativeMultiply[
     SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`J], $CellContext`J + 
   NonCommutativeMultiply[SOPEN2defs`t12, 
     SOPEN2defs`DT[$CellContext`J]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearOPESavedValues", "[", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"J", ",", "W", ",", "WB"}], "}"}], "]"}]}], "//", "Simplify"}],
    "//", "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell["\<\
And then the Jacobi for W, W and WB is automatically satisfied, as it should \
be.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"W", ",", "W", ",", "WB"}], "}"}], "]"}]}], "//", "Simplify"}],
    "//", "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Now let us demand that there is a relation of the form ",
 StyleBox["W ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 "~ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", "2"], "."}], TraditionalForm]]],
 "  The most general form is"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "=", 
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{"W", ",", "WB"}], "]"}], "+", 
    RowBox[{"a", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", "J"}], "]"}]}], "+", 
    RowBox[{"b", " ", 
     RowBox[{"J", "'"}]}], "+", " ", 
    RowBox[{"d", " ", 
     RowBox[{"DDB", "[", "J", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "op", "]"}], "=", "2"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "op", "]"}], "=", "0"}], ";"}]], "Input"],

Cell["We demand that it is a super Virasoro primary :", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"J", ",", "op"}], "]"}], "-", 
    RowBox[{"primaryope", "[", "op", "]"}]}], "//", "GetCoefficients"}], "//",
   "Simplify"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "a"}], "-", 
      RowBox[{"6", " ", "d"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "b", " ", "c"}]}], ")"}]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "b"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "a", " ", "c"}], "3"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "a", "-", "b", "-", 
    RowBox[{"3", " ", "d"}]}], ",", 
   RowBox[{"a", "+", "b", "-", 
    RowBox[{"3", " ", "d"}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "d"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     FractionBox["5", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}], ",", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ",", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "6"}], "+", "c"}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}]}]}], "}"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"op", "=", 
  RowBox[{"op", "/.", 
   RowBox[{
   "solution", "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "c"}], ")"}], " ", 
     RowBox[{"DDB", "[", "J", "]"}]}], 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", "J"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "c"}], ")"}]}]], "+", 
  RowBox[{"NO", "[", 
   RowBox[{"W", ",", "WB"}], "]"}], "-", 
  FractionBox[
   SuperscriptBox["J", "\[Prime]",
    MultilineFunction->None], "2"]}]], "Output"]
}, Open  ]],

Cell["Its OPE with W is", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"W", ",", "op"}], "]"}], "//", "FullSimplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 3|| \\!\\(-\\(\\(\\(\\(\\((\\(\\(-6\\)\\) + \
c)\\)\\)\\\\ \\(\\((9 + c)\\)\\)\\\\ \\(\\(t12 ** tb12 ** W\\)\\)\\)\\/\\(6\\\
\\ \\(\\((\\(\\(-1\\)\\) + c)\\)\\)\\)\\)\\)\\) ||2|| \\!\\(\\(\\(\\((9 + \
c)\\)\\)\\\\ \\(\\((\\(\\(\\(\\(-\\(\\((\\(\\(-6\\)\\) + c)\\)\\)\\)\\)\\\\ W\
\\)\\) + \\(\\(3\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(J, W\\)\\)]\\)\\)\\)\
\\)\\)\\) + \\(\\(3\\\\ \\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"W\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)\\)\\))\\)\\)\\)\\/\\(6\
\\\\ \\(\\((\\(\\(-1\\)\\) + c)\\)\\)\\)\\) ||1|| \\!\\(\\(\\(\\(3\\\\ \
\\(\\((9 + c)\\)\\)\\\\ \\(\\(NO[\\(\\(J, W\\)\\)]\\)\\)\\)\\) + \
\\(\\(\\(\\((3 + \\(\\(2\\\\ c\\)\\))\\)\\)\\\\ \\(\\(t12 ** \
\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"W\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(3\\\\ \\(\\((\
\\(\\(5\\\\ \\(\\(t12 ** \\(\\(NO[\\(\\(J, \
\\(\\(DT[W]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(\\(\\((\\(\\(-1\\)\\) + c)\
\\)\\)\\\\ \\(\\(t12 ** \\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \
W\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(\\(\\((9 + c)\\)\\)\\\\ \\*SuperscriptBox[\
\\\"W\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\))\\)\\)\\)\\)\\)\\/\\(3\\\\ \\(\\((\\(\\(-1\\)\\) + \
c)\\)\\)\\)\\) >>\"\>",
  StringForm[
  "<< 3|| `` ||2|| `` ||1|| `` >>", 
   Rational[-1, 6] (-6 + $CellContext`c) (-1 + $CellContext`c)^(-1) (
    9 + $CellContext`c) 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`W], 
   Rational[1, 6] (-1 + $CellContext`c)^(-1) (
    9 + $CellContext`c) (-(-6 + $CellContext`c) $CellContext`W + 
    3 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, $CellContext`W]] + 
    3 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       Derivative[1][$CellContext`W]]), 
   Rational[1, 3] (-1 + $CellContext`c)^(-1) (
    3 (9 + $CellContext`c) 
     SOPEN2defs`NO[$CellContext`J, $CellContext`W] + (3 + 2 $CellContext`c) 
     NonCommutativeMultiply[SOPEN2defs`t12, 
       SOPEN2defs`DT[
        Derivative[1][$CellContext`W]]] + 
    3 (5 NonCommutativeMultiply[SOPEN2defs`t12, 
         SOPEN2defs`NO[$CellContext`J, 
          SOPEN2defs`DT[$CellContext`W]]] + (-1 + $CellContext`c) 
       NonCommutativeMultiply[SOPEN2defs`t12, 
         SOPEN2defs`NO[
          SOPEN2defs`DT[$CellContext`J], $CellContext`W]] + (
        9 + $CellContext`c) Derivative[1][$CellContext`W]))],
  Editable->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "from which we immediately see that we need c=\[Minus]9 or +6 for the \
\[OpenCurlyDoubleQuote]op\[CloseCurlyDoubleQuote] not to force ",
 StyleBox["W ",
  FontSlant->"Italic"],
 "itself to be zero. When c=+6, we also see ",
 StyleBox["JW",
  FontSlant->"Italic"],
 " + (descendants) =0, which we do not want. So we conclude that in order to \
just impose the relation ",
 StyleBox["W ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 "~ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", "2"], ","}], TraditionalForm]]],
 " we are required to take c=\[Minus]9, and this is the value that follows \
from the 4d analysis. The final relation then is"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"op", "=", 
  RowBox[{"op", "/.", 
   RowBox[{"c", "\[Rule]", " ", 
    RowBox[{"-", "9"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"DDB", "[", "J", "]"}], "4"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", "J"}], "]"}]}], "+", 
  RowBox[{"NO", "[", 
   RowBox[{"W", ",", "WB"}], "]"}], "-", 
  FractionBox[
   SuperscriptBox["J", "\[Prime]",
    MultilineFunction->None], "2"]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "So the relation is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", "2"], TraditionalForm]]],
 " =4",
 StyleBox["W ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 "  up to descendants."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["k",
  FontSlant->"Italic"],
 "=4"
}], "Section"],

Cell["Now let us proceed to k=4.", "Text"],

Cell[BoxData[
 RowBox[{"ClearOPESavedValues", "[", "]"}]], "Input"],

Cell["\<\
It would be convenient to have a function that generates all possible \
operators of a given dimension constructed out of J only. A quick hack is as \
follows :\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"t", " ", "J"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", 
       RowBox[{"J", "'"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "3"}], " ", 
       RowBox[{"J", "''"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "4"}], " ", 
       RowBox[{"J", "'''"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "5"}], " ", 
       RowBox[{"J", "''''"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "6"}], " ", 
       RowBox[{"J", "'''''"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], " ", "q", " ", 
       RowBox[{"DT", "[", "J", "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"5", "/", "2"}], ")"}]}], " ", "q", " ", 
       RowBox[{"DT", "[", 
        RowBox[{"J", "'"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"7", "/", "2"}], ")"}]}], " ", "q", " ", 
       RowBox[{"DT", "[", 
        RowBox[{"J", "''"}], "]"}]}]}], ")"}], " ", "*", 
    "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], " ", 
       RowBox[{"DBT", "[", "J", "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"5", "/", "2"}], ")"}]}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], " ", 
       RowBox[{"DBT", "[", 
        RowBox[{"J", "'"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"7", "/", "2"}], ")"}]}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], " ", 
       RowBox[{"DBT", "[", 
        RowBox[{"J", "''"}], "]"}]}]}], ")"}], "*", "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", 
       RowBox[{"DDB", "[", "J", "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "3"}], " ", 
       RowBox[{"DDB", "[", 
        RowBox[{"J", "'"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "4"}], " ", 
       RowBox[{"DDB", "[", 
        RowBox[{"J", "''"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "5"}], " ", 
       RowBox[{"DDB", "[", 
        RowBox[{"J", "'''"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"t", "^", "6"}], " ", 
       RowBox[{"DDB", "[", 
        RowBox[{"J", "''''"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "X"}], "+", 
     RowBox[{
      RowBox[{"O", "[", "t", "]"}], "^", "7"}]}], "//", "Normal"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monom", "[", "n_", "]"}], ":=", 
  RowBox[{"MonomialList", "[", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"XX", ",", 
        RowBox[{"t", "^", "n"}]}], "]"}], " ", "/", "q"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"q", ",", " ", "0"}], "}"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NOy", "[", "x_", "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"NOy", "[", "x__", "]"}], ":=", 
   RowBox[{"NO", "[", "x", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomToNO", "[", 
    RowBox[{"{", "x__", "}"}], "]"}], ":=", 
   RowBox[{"NOy", "@@", " ", 
    RowBox[{"(", 
     RowBox[{"Join", "@@", 
      RowBox[{"(", 
       RowBox[{"monomToNOX", "/@", 
        RowBox[{"{", "x", "}"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomToNO", "[", "x_", "]"}], ":=", 
   RowBox[{"monomToNO", "[", 
    RowBox[{"{", "x", "}"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomToNOX", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"x_", ",", "n_"}], "]"}], "]"}], ":=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"x", ",", "n"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomToNOX", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"{", "x", "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOPEOptions", "[", 
   RowBox[{"NOOrdering", ",", "1"}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ops", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ops", "[", "n", "]"}], "=", 
   RowBox[{"monomToNO", " ", "/@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"monom", "[", "n", "]"}], "/.", 
      RowBox[{"Times", "\[Rule]", " ", "List"}]}], ")"}]}]}]}]], "Input"],

Cell["We can test it:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ops", "[", "1", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "J", "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ops", "[", "2", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", "J"}], "]"}], ",", 
   RowBox[{"DDB", "[", "J", "]"}], ",", 
   SuperscriptBox["J", "\[Prime]",
    MultilineFunction->None]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ops", "[", "3", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", "J"}], "]"}]}], "]"}], ",", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"DDB", "[", "J", "]"}]}], "]"}], ",", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None]}], "]"}], ",", 
   RowBox[{"DDB", "[", 
    SuperscriptBox["J", "\[Prime]",
     MultilineFunction->None], "]"}], ",", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "J", "]"}]}], "]"}], ",", 
   SuperscriptBox["J", "\[Prime]\[Prime]",
    MultilineFunction->None]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Then the following gives a generic linear combination of dimension-",
 StyleBox["n ",
  FontSlant->"Italic"],
 "composite operators constructed of J:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gL", "[", 
   RowBox[{"n_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ops", "[", "n", "]"}], "\[LeftDoubleBracket]", "i", 
      "\[RightDoubleBracket]"}], " ", 
     RowBox[{"a", "[", "i", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"ops", "[", "n", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[TextData[{
 "Now we set the dimensions of W and WB as appropriate for ",
 StyleBox["k",
  FontSlant->"Italic"],
 "=4:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "W", "]"}], "=", "2"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "W", "]"}], "=", "4"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "W"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "W", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(2\\\\ \\(\\(t12 ** tb12 ** W\\)\\)\\) \
||1|| \\!\\(\\(\\(\\(\\(-4\\)\\)\\\\ W\\)\\) - \\(\\(t12 ** \\(\\(DT[W]\\)\\)\
\\)\\) + \\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"W\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", 2 
   NonCommutativeMultiply[
    SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`W], (-4) $CellContext`W - 
   NonCommutativeMultiply[SOPEN2defs`t12, 
    SOPEN2defs`DT[$CellContext`W]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`W]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "WB", "]"}], "=", "2"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "WB", "]"}], "=", 
   RowBox[{"-", "4"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "WB"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "WB", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(2\\\\ \\(\\(t12 ** tb12 ** WB\\)\\)\\) \
||1|| \\!\\(\\(\\(4\\\\ WB\\)\\) + \\(\\(tb12 ** \\(\\(DBT[WB]\\)\\)\\)\\) + \
\\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"WB\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", 2 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`WB], 
   4 $CellContext`WB + NonCommutativeMultiply[SOPEN2defs`tb12, 
     SOPEN2defs`DBT[$CellContext`WB]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`WB]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell["The OPE of W and WB has the general form", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"W", ",", "WB"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "/", "2"}], ")"}], "a", " ", 
        RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", " ", "One"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"J", " ", "+", "  ", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", "J", "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"2", ",", "A"}], "]"}], " ", "+", "  ", 
        RowBox[{"t12", "**", "  ", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"3", ",", "AA"}], "]"}], "+", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}], "]"}]}]}]}], "}"}], "]"}], "//", 
    "OPESimplify"}]}], ";"}]], "Input"],

Cell["\<\
from which we can fix the coefficients by demanding the J-W-WB Jacobi:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPEJacobi", "[", 
    RowBox[{"J", ",", "W", ",", "WB", ",", 
     RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Union"}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"GetCoefficients", "[", "%", "]"}], "\[Equal]", "0"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["c", "12"]}]}], ",", 
    RowBox[{
     RowBox[{"A", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["11", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"A", "[", "2", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "12"}], "+", "c"}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"A", "[", "3", "]"}], "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{
     RowBox[{"AA", "[", "1", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"29", "+", 
         RowBox[{"4", " ", "c"}]}], ")"}]}], 
      RowBox[{"18", "-", 
       RowBox[{"27", " ", "c"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["c", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["c", "3"]}]}]]}], ",", 
    RowBox[{
     RowBox[{"AA", "[", "2", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"396", "+", 
       RowBox[{"63", " ", "c"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["c", "2"]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"18", "-", 
         RowBox[{"27", " ", "c"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["c", "3"]}]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"AA", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["11", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"AA", "[", "4", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "324"}], "-", 
       RowBox[{"9", " ", "c"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["c", "2"]}], "+", 
       SuperscriptBox["c", "3"]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"18", "-", 
         RowBox[{"27", " ", "c"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["c", "3"]}]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"AA", "[", "5", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "288"}], "+", 
       RowBox[{"36", " ", "c"}], "-", 
       SuperscriptBox["c", "2"]}], 
      RowBox[{"18", "-", 
       RowBox[{"27", " ", "c"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["c", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["c", "3"]}]}]]}], ",", 
    RowBox[{
     RowBox[{"AA", "[", "6", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "270"}], "+", 
       RowBox[{"9", " ", "c"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["c", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["c", "3"]}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"18", "-", 
         RowBox[{"27", " ", "c"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["c", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["c", "3"]}]}], ")"}]}]]}]}], "}"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
      RowBox[{"Permutations", "[", 
       RowBox[{"{", 
        RowBox[{"J", ",", "W", ",", "WB"}], "}"}], "]"}]}], "/.", 
     RowBox[{
     "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
     "Simplify"}], "//", "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell["We then move on to the Jacobi of W, W and WB:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"remainder", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"OPEJacobi", "[", 
       RowBox[{"W", ",", "W", ",", "WB", ",", 
        RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "/.", 
      RowBox[{
      "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
      "Factor"}], "//", "Prune"}], "//", "Union"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", "c"}], ")"}], " ", "W"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", "c"}], ")"}], " ", 
     RowBox[{"DT", "[", "W", "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1476"}], " ", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "-", 
        RowBox[{"99", " ", "c", " ", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "-", 
        RowBox[{"2052", " ", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
        RowBox[{"27", " ", "c", " ", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
        RowBox[{"648", " ", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}], "-", 
        RowBox[{"252", " ", "c", " ", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "c"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1188"}], " ", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "-", 
        RowBox[{"12", " ", "c", " ", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "-", 
        RowBox[{"576", " ", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
        RowBox[{"51", " ", "c", " ", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
        RowBox[{"1476", " ", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}], "+", 
        RowBox[{"24", " ", "c", " ", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "c"}]}], ")"}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "c"}], ")"}], " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "522"}], " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
      RowBox[{"72", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
      RowBox[{"846", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "-", 
      RowBox[{"69", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "+", 
      RowBox[{"162", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
      RowBox[{"42", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "c"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1692"}], " ", 
       RowBox[{"DT", "[", 
        SuperscriptBox["W", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}]}], "-", 
      RowBox[{"138", " ", "c", " ", 
       RowBox[{"DT", "[", 
        SuperscriptBox["W", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"DT", "[", 
        SuperscriptBox["W", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}]}], "+", 
      RowBox[{"648", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"DT", "[", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "+", 
      RowBox[{"1044", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
      RowBox[{"144", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
      RowBox[{"4176", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"576", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"360", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
      RowBox[{"30", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
      RowBox[{"9504", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "-", 
      RowBox[{"834", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "+", 
      RowBox[{"1296", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", "W"}], "]"}]}], "+", 
      RowBox[{"336", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", "W"}], "]"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", "W"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
      RowBox[{"54", " ", "c", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "c"}]}], ")"}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"9", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "36"}], " ", 
        RowBox[{"NO", "[", 
         RowBox[{"J", ",", "W"}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["W", "\[Prime]",
         MultilineFunction->None]}], "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["W", "\[Prime]",
         MultilineFunction->None]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}]}]]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
We do not study all the possibilities; for now let us content ourselves with \
the fact that the value c=\[Minus]21, which is expected from the 4d analysis, \
is an allowed value at this point. Let us further study the Jacobi identity \
by setting c to this value:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"remainder", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"OPEJacobi", "[", 
        RowBox[{"W", ",", "W", ",", "WB", ",", 
         RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "/.", 
       RowBox[{
       "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
      RowBox[{"c", "\[Rule]", " ", 
       RowBox[{"-", "21"}]}]}], "//", "Factor"}], "//", "Prune"}], "//", 
   "Union"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DT", "[", 
      SuperscriptBox["W", "\[Prime]",
       MultilineFunction->None], "]"}]}], "+", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"DT", "[", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None], "]"}], "-", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}], ",", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", 
        SuperscriptBox["W", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"DT", "[", 
      SuperscriptBox["W", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"DT", "[", 
        SuperscriptBox["W", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
    RowBox[{"34", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", "W"}], "]"}]}], "-", 
    RowBox[{"11", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", 
     RowBox[{"DT", "[", 
      SuperscriptBox["W", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"DT", "[", 
        SuperscriptBox["W", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
    RowBox[{"34", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", "W"}], "]"}]}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["So we need the following null field:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"null", "=", 
   RowBox[{
    RowBox[{"DT", "[", 
     RowBox[{"W", "'"}], "]"}], "-", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], "+", 
    RowBox[{"4", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "null", "]"}], "=", 
   RowBox[{"7", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "null", "]"}], "=", "3"}], ";"}]], "Input"],

Cell["Note that it has the following descendant:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DT", "[", "null", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5"}], " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DT", "[", "J", "]"}], ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DBT", "[", "null", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NO", "[", 
   RowBox[{"J", ",", 
    SuperscriptBox["W", "\[Prime]",
     MultilineFunction->None]}], "]"}], "-", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DBT", "[", "J", "]"}], ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", "J", "]"}], ",", "W"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], ",", "W"}], "]"}]}]}], ")"}]}], "-", 
  SuperscriptBox["W", "\[Prime]\[Prime]",
   MultilineFunction->None]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"null", "'"}], "/", "5"}], "/.", " ", 
   RowBox[{
    RowBox[{"W", "''"}], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"W", "''"}], "+", 
     RowBox[{"DBT", "[", "null", "]"}]}]}]}], "//", "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DT", "[", "J", "]"}], ",", 
    SuperscriptBox["W", "\[Prime]",
     MultilineFunction->None]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell["\<\
So we can set up the following rule killing some of the null fields:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nullRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"DT", "[", 
       RowBox[{"W", "'"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"DT", "[", 
        RowBox[{"W", "'"}], "]"}], "-", "null"}]}], ",", 
     RowBox[{
      RowBox[{"DT", "[", 
       RowBox[{"W", "''"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"DT", "[", 
        RowBox[{"W", "''"}], "]"}], "-", 
       RowBox[{"null", "'"}]}]}], ",", 
     RowBox[{
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", "J", "]"}], ",", 
        RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"W", "''"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"W", "''"}], "+", 
       RowBox[{"DBT", "[", "null", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"W", "'''"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"W", "'''"}], "+", 
       RowBox[{
        RowBox[{"DBT", "[", "null", "]"}], "'"}]}]}], ",", 
     RowBox[{
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", "J", "]"}], ",", 
        RowBox[{"W", "'"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"J", "'"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "/", "2"}], "+", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DDB", "[", "J", "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "/", "2"}]}]}]}], " ", 
    "}"}]}], ";"}]], "Input"],

Cell["Then the Jacobi is now satisfied:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"W", ",", "W", ",", "WB"}], "}"}], "]"}]}], "/.", 
       RowBox[{
       "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
      RowBox[{"c", "\[Rule]", " ", 
       RowBox[{"-", "21"}]}]}], "//.", "nullRules"}], "//", "Factor"}], "//", 
   "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Note also that the OPE of the null field with J, W, WB contains operators \
with higher dimensions only:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{"J", ",", "null"}], "]"}], "-", 
     RowBox[{"primaryope", "[", "null", "]"}]}], "/.", 
    RowBox[{
    "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
   RowBox[{"c", "\[Rule]", " ", 
    RowBox[{"-", "21"}]}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"W", ",", "null"}], "]"}], "/.", 
    RowBox[{
    "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
   RowBox[{"c", "\[Rule]", " ", 
    RowBox[{"-", "21"}]}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"WB", ",", "null"}], "]"}], "/.", 
    RowBox[{
    "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
   RowBox[{"c", "\[Rule]", " ", 
    RowBox[{"-", "21"}]}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(1\\/360\\\\ \\(\\((\\(\\(252\\\\ \
\\(\\(tb12 ** \\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\
\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(504\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \
\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(216\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(DDB[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(12\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
J\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(288\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]]\
\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(288\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DBT[J]\\)\\), \\(\\(DT[J]\\)\\)\\)\\)]\
\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(552\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(J, \\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(5760\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(W, WB\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(144\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DBT[J]\\)\\), \
\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(144\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DDB[J]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(432\\\\ \\(\\(tb12 ** \\(\
\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\(\\(432\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \
\\(\\(DBT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(324\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]], \\*SuperscriptBox[\\\"J\\\", \\\
\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\
\\(600\\\\ \\(\\(tb12 ** \\*SuperscriptBox[\\\"J\\\", TagBox[\\((3)\\), \
Derivative], Rule[MultilineFunction, None]]\\)\\)\\)\\) + \\(\\(107\\\\ \
\\(\\(t12 ** tb12 ** \\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \
TagBox[\\((3)\\), Derivative], Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\
\\)\\)\\) + \\(\\(153\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(J, \\(\\(DT[\\(\
\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(54\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(6\\\\ \
\\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(72\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(J, \
\\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(54\\\\ \
\\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]]\
\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(72\\\\ \\(\\(t12 ** tb12 ** \
\\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(72\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \
\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(42\\\\ \\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(720\\\\ \
\\(\\(t12 ** tb12 ** \\(\\(NO[\\(\\(\\(\\(DT[W]\\)\\), \
WB\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(90\\\\ \\(\\(t12 ** tb12 ** \
\\(\\(NO[\\(\\(\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\), \\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\))\\)\
\\)\\) ||1|| \\!\\(1\\/360\\\\ \\(\\((\\(\\(\\(\\(-214\\)\\)\\\\ \\(\\(DT[\\(\
\\(\\*SuperscriptBox[\\\"J\\\", TagBox[\\((3)\\), Derivative], \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\) - \\(\\(3\\\\ \
\\(\\((\\(\\(102\\\\ \\(\\(NO[\\(\\(J, \\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\
\\\", \\\"\[Prime]\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) + \\(\\(36\\\\ \\(\\(NO[\\(\\(J, \
\\(\\(NO[\\(\\(J, \\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\
\\)]\\)\\)\\)\\) + \\(\\(4\\\\ \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(NO[\\(\\(J, \\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\
\\) + \\(\\(48\\\\ \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) + \\(\\(36\\\\ \\(\\(NO[\\(\
\\(J, \\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) \
+ \\(\\(48\\\\ \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) + \\(\\(48\\\\ \
\\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \
\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\) + \\(\\(28\\\\ \
\\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\
\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\) - \\(\\(480\\\
\\ \\(\\(NO[\\(\\(\\(\\(DT[W]\\)\\), WB\\)\\)]\\)\\)\\)\\) + \\(\\(60\\\\ \\(\
\\(NO[\\(\\(\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\), \\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\) - \
\\(\\(72\\\\ \\(\\(tb12 ** \\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \
TagBox[\\((3)\\), Derivative], Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\
\\)\\)\\) - \\(\\(87\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \
\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\(\\(30\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(6\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(DDB[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\(\\(6\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\(\\(NO[\\(\\(J, \\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(24\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DBT[J]\
\\)\\), \\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) \
- \\(\\(48\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(J, \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(12\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(J, \
\\(\\(NO[\\(\\(\\(\\(DBT[J]\\)\\), \
\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(12\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DDB[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(72\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]]\
\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(12\\\\ \\(\\(tb12 ** \\(\\(NO[\
\\(\\(J, \\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \\(\\(DBT[\\(\\(\\*SuperscriptBox[\
\\\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(120\\\\ \\(\
\\(tb12 ** \\(\\(NO[\\(\\(J, \\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]], \\*SuperscriptBox[\\\"J\\\", \\\
\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(159\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(J, \\*SuperscriptBox[\\\"J\\\", TagBox[\\((3)\\), Derivative], \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(1440\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(W, \\*SuperscriptBox[\\\"WB\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(72\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DBT[J]\\)\\), \\(\\(DT[\\(\\(\
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(96\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DBT[J]\\)\\), \\(\\(NO[\\(\\(\
\\(\\(DDB[J]\\)\\), \\(\\(DT[J]\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\(\\(48\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\(\\(DBT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\), \
\\(\\(DT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\(\\(48\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\(\\(84\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DDB[J]\\)\\), \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(192\\\\ \
\\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DDB[\\(\\(\\*SuperscriptBox[\\\"J\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\), \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]]\
\\)\\)]\\)\\)\\)\\)\\)\\) + \\(\\(48\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\(\\(DT[J]\\)\\), \
\\(\\(DBT[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) + \
\\(\\(360\\\\ \\(\\(tb12 ** \\(\\(NO[\\(\\(\\(\\(DT[W]\\)\\), \
\\(\\(DBT[WB]\\)\\)\\)\\)]\\)\\)\\)\\)\\)\\) - \\(\\(258\\\\ \\(\\(tb12 ** \
\\(\\(NO[\\(\\(\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\
\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)]\\)\\)\\)\\)\\)\\) - \
\\(\\(137\\\\ \\(\\(tb12 ** \\*SuperscriptBox[\\\"J\\\", TagBox[\\((4)\\), \
Derivative], Rule[MultilineFunction, \
None]]\\)\\)\\)\\))\\)\\)\\)\\))\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", 
   Rational[1, 360] (252 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`DDB[
        Derivative[2][$CellContext`J]]] + 
    504 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DDB[
         Derivative[1][$CellContext`J]]]] + 
    216 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`DDB[$CellContext`J]]]] + 
    12 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[$CellContext`J, $CellContext`J]]]] + 
    288 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         Derivative[1][$CellContext`J]]]] + 
    288 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[
         SOPEN2defs`DBT[$CellContext`J], 
         SOPEN2defs`DT[$CellContext`J]]]] + 
    552 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        Derivative[2][$CellContext`J]]] - 5760 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[$CellContext`W, $CellContext`WB]] + 
    144 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DBT[$CellContext`J], 
        SOPEN2defs`DT[
         Derivative[1][$CellContext`J]]]] + 
    144 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[$CellContext`J], 
        SOPEN2defs`DDB[$CellContext`J]]] + 
    432 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[$CellContext`J], 
        Derivative[1][$CellContext`J]]] - 432 
    NonCommutativeMultiply[SOPEN2defs`tb12, 
      SOPEN2defs`NO[
       SOPEN2defs`DT[$CellContext`J], 
       SOPEN2defs`DBT[
        Derivative[1][$CellContext`J]]]] + 
    324 NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], 
        Derivative[1][$CellContext`J]]] + 
    600 NonCommutativeMultiply[SOPEN2defs`tb12, 
       Derivative[3][$CellContext`J]] + 
    107 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`DT[
        Derivative[3][$CellContext`J]]] + 
    153 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DT[
         Derivative[2][$CellContext`J]]]] + 
    54 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`DT[
          Derivative[1][$CellContext`J]]]]] + 
    6 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[$CellContext`J, 
          SOPEN2defs`DT[$CellContext`J]]]]] + 
    72 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[
         SOPEN2defs`DDB[$CellContext`J], 
         SOPEN2defs`DT[$CellContext`J]]]] + 
    54 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[
         SOPEN2defs`DT[$CellContext`J], 
         Derivative[1][$CellContext`J]]]] + 
    72 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[$CellContext`J], 
        SOPEN2defs`DT[
         Derivative[1][$CellContext`J]]]] + 
    72 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DT[$CellContext`J], 
        SOPEN2defs`DDB[
         Derivative[1][$CellContext`J]]]] + 
    42 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DT[$CellContext`J], 
        Derivative[2][$CellContext`J]]] - 720 
    NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
      SOPEN2defs`NO[
       SOPEN2defs`DT[$CellContext`W], $CellContext`WB]] + 
    90 NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DT[
         Derivative[1][$CellContext`J]], 
        Derivative[1][$CellContext`J]]]), 
   Rational[1, 360] ((-214) SOPEN2defs`DT[
       Derivative[3][$CellContext`J]] - 3 (102 SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DT[
         Derivative[2][$CellContext`J]]] + 36 SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`DT[
          Derivative[1][$CellContext`J]]]] + 4 SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[$CellContext`J, 
          SOPEN2defs`DT[$CellContext`J]]]] + 
     48 SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[
         SOPEN2defs`DDB[$CellContext`J], 
         SOPEN2defs`DT[$CellContext`J]]] + 36 SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[
         SOPEN2defs`DT[$CellContext`J], 
         Derivative[1][$CellContext`J]]] + 48 SOPEN2defs`NO[
        SOPEN2defs`DDB[$CellContext`J], 
        SOPEN2defs`DT[
         Derivative[1][$CellContext`J]]] + 48 SOPEN2defs`NO[
        SOPEN2defs`DT[$CellContext`J], 
        SOPEN2defs`DDB[
         Derivative[1][$CellContext`J]]] + 28 SOPEN2defs`NO[
        SOPEN2defs`DT[$CellContext`J], 
        Derivative[2][$CellContext`J]] - 480 SOPEN2defs`NO[
       SOPEN2defs`DT[$CellContext`W], $CellContext`WB] + 60 SOPEN2defs`NO[
        SOPEN2defs`DT[
         Derivative[1][$CellContext`J]], 
        Derivative[1][$CellContext`J]] - 72 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`DDB[
        Derivative[3][$CellContext`J]]] - 87 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`DDB[
         Derivative[2][$CellContext`J]]]] - 30 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`DDB[
          Derivative[1][$CellContext`J]]]]] + 
     6 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[$CellContext`J, 
          SOPEN2defs`NO[$CellContext`J, 
           SOPEN2defs`DDB[$CellContext`J]]]]] - 6 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[$CellContext`J, 
          Derivative[1][$CellContext`J]]]]] + 
     24 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[$CellContext`J, 
          SOPEN2defs`NO[
           SOPEN2defs`DBT[$CellContext`J], 
           SOPEN2defs`DT[$CellContext`J]]]]] - 48 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[$CellContext`J, 
         Derivative[2][$CellContext`J]]]] + 
     12 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[
          SOPEN2defs`DBT[$CellContext`J], 
          SOPEN2defs`DT[
           Derivative[1][$CellContext`J]]]]] + 
     12 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[
          SOPEN2defs`DDB[$CellContext`J], 
          SOPEN2defs`DDB[$CellContext`J]]]] - 72 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[
         SOPEN2defs`DDB[$CellContext`J], 
         Derivative[1][$CellContext`J]]]] + 
     12 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[$CellContext`J, 
         SOPEN2defs`NO[
          SOPEN2defs`DT[$CellContext`J], 
          SOPEN2defs`DBT[
           Derivative[1][$CellContext`J]]]]] - 120 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        SOPEN2defs`NO[
         Derivative[1][$CellContext`J], 
         Derivative[1][$CellContext`J]]]] - 159 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[$CellContext`J, 
        Derivative[3][$CellContext`J]]] + 
     1440 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[$CellContext`W, 
         Derivative[1][$CellContext`WB]]] + 
     72 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[
         SOPEN2defs`DBT[$CellContext`J], 
         SOPEN2defs`DT[
          Derivative[2][$CellContext`J]]]] + 
     96 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[
         SOPEN2defs`DBT[$CellContext`J], 
         SOPEN2defs`NO[
          SOPEN2defs`DDB[$CellContext`J], 
          SOPEN2defs`DT[$CellContext`J]]]] - 48 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DBT[
         Derivative[1][$CellContext`J]], 
        SOPEN2defs`DT[
         Derivative[1][$CellContext`J]]]] - 48 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[$CellContext`J], 
        SOPEN2defs`DDB[
         Derivative[1][$CellContext`J]]]] - 84 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[$CellContext`J], 
        Derivative[2][$CellContext`J]]] - 192 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        SOPEN2defs`DDB[
         Derivative[1][$CellContext`J]], 
        Derivative[1][$CellContext`J]]] + 
     48 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[
         SOPEN2defs`DT[$CellContext`J], 
         SOPEN2defs`DBT[
          Derivative[2][$CellContext`J]]]] + 
     360 NonCommutativeMultiply[SOPEN2defs`tb12, 
        SOPEN2defs`NO[
         SOPEN2defs`DT[$CellContext`W], 
         SOPEN2defs`DBT[$CellContext`WB]]] - 258 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       SOPEN2defs`NO[
        Derivative[1][$CellContext`J], 
        Derivative[2][$CellContext`J]]] - 137 
     NonCommutativeMultiply[SOPEN2defs`tb12, 
       Derivative[4][$CellContext`J]]))],
  Editable->False]], "Output"]
}, Open  ]],

Cell["\<\
In particular, the last OPE means that the following WB descendant of the \
null field gives the Higgs branch relation:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relation", "=", 
  RowBox[{
   RowBox[{"coeffOftb12", "[", 
    RowBox[{
     RowBox[{"OPEPole", "[", "2", "]"}], "[", "%", "]"}], "]"}], "//", 
   "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"DDB", "[", 
     SuperscriptBox["J", "\[Prime]\[Prime]",
      MultilineFunction->None], "]"}]}], "10"], "+", 
  RowBox[{
   FractionBox["7", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "30"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", "J"}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "J", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["23", "15"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     SuperscriptBox["J", "\[Prime]\[Prime]",
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"W", ",", "WB"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["6", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["6", "5"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "10"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["J", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None]}], "3"]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "So the relation is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", "2"], TraditionalForm]]],
 "/30 =16",
 StyleBox["W ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 "  up to descendants."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["k",
  FontSlant->"Italic"],
 "=6"
}], "Section"],

Cell["\<\
The analysis for k=6 is entierly analogous, although more tedious.\
\>", "Text"],

Cell[BoxData[
 RowBox[{"ClearOPESavedValues", "[", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "W", "]"}], "=", "3"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "W", "]"}], "=", "6"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "W"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "W", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(3\\\\ \\(\\(t12 ** tb12 ** W\\)\\)\\) \
||1|| \\!\\(\\(\\(\\(\\(-6\\)\\)\\\\ W\\)\\) - \\(\\(t12 ** \\(\\(DT[W]\\)\\)\
\\)\\) + \\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"W\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", 3 
   NonCommutativeMultiply[
    SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`W], (-6) $CellContext`W - 
   NonCommutativeMultiply[SOPEN2defs`t12, 
    SOPEN2defs`DT[$CellContext`W]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`W]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "WB", "]"}], "=", "3"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "WB", "]"}], "=", 
   RowBox[{"-", "6"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "WB"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "WB", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(3\\\\ \\(\\(t12 ** tb12 ** WB\\)\\)\\) \
||1|| \\!\\(\\(\\(6\\\\ WB\\)\\) + \\(\\(tb12 ** \\(\\(DBT[WB]\\)\\)\\)\\) + \
\\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"WB\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", 3 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`WB], 
   6 $CellContext`WB + NonCommutativeMultiply[SOPEN2defs`tb12, 
     SOPEN2defs`DBT[$CellContext`WB]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`WB]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell["The OPE of W and WB has the general form", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"W", ",", "WB"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "/", "2"}], ")"}], "a", " ", 
        RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", " ", "One"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"J", " ", "+", "  ", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", "J", "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"2", ",", "A"}], "]"}], " ", "+", "  ", 
        RowBox[{"t12", "**", "  ", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"3", ",", "AA"}], "]"}], "+", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", "2"}], ")"}], " ", 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"4", ",", "AAA"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"4", ",", "AAA"}], "]"}], "+", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"4", ",", "AAA"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"5", ",", "AAAA"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"5", ",", "AAAA"}], "]"}], "+", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"5", ",", "AAAA"}], "]"}], "]"}]}]}]}], "}"}], "]"}], "//",
     "OPESimplify"}]}], ";"}]], "Input"],

Cell["\<\
from which we can fix the coefficients by demanding the J-W-WB Jacobi:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPEJacobi", "[", 
    RowBox[{"J", ",", "W", ",", "WB", ",", 
     RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Union"}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"GetCoefficients", "[", "%", "]"}], "\[Equal]", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell["We then move on to the Jacobi of W, W and WB:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remainder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"OPEJacobi", "[", 
        RowBox[{"W", ",", "W", ",", "WB", ",", 
         RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "/.", 
       RowBox[{
       "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
       "Factor"}], "//", "Prune"}], "//", "Union"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "remainder", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
   RowBox[{
   "remainder", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
  "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"33", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "135"}], "-", 
       RowBox[{"153", " ", "c"}], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", "W"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"5", " ", "c"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"33", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"8424", "+", 
       RowBox[{"12528", " ", "c"}], "-", 
       RowBox[{"138", " ", 
        SuperscriptBox["c", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["c", "3"]}], "+", 
       SuperscriptBox["c", "4"]}], ")"}], " ", "W"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"5", " ", "c"}]}], ")"}]}]]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialGCD", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "135"}], "-", 
    RowBox[{"153", " ", "c"}], "+", 
    SuperscriptBox["c", "2"]}], ",", 
   RowBox[{"8424", "+", 
    RowBox[{"12528", " ", "c"}], "-", 
    RowBox[{"138", " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["c", "3"]}], "+", 
    SuperscriptBox["c", "4"]}]}], "]"}]], "Input"],

Cell[BoxData["1"], "Output"]
}, Open  ]],

Cell["\<\
We see that c=\[Minus]33, \[Minus]15, 18 are allowed at this point. We just \
consider the case c=\[Minus]33. Now, to speed up the computation, we redefine \
the basic OPEs with the determined values:\
\>", "Text"],

Cell[BoxData[
 RowBox[{"ClearOPESavedValues", "[", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"J", ",", "J"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c", "/", "3"}], " ", "One"}], " ", "+", " ", 
        RowBox[{"t12", "**", "tb12", "**", "J"}]}], ",", 
       RowBox[{
        RowBox[{"tb12", "**", 
         RowBox[{"DBT", "[", "J", "]"}]}], "-", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", "J", "]"}]}], "+", 
        RowBox[{"t12", "**", "tb12", "**", 
         RowBox[{"J", "'"}]}]}]}], "}"}], "]"}], "/.", 
    RowBox[{"c", "\[Rule]", " ", 
     RowBox[{"-", "33"}]}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"W", ",", "WB"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MakeOPE", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "/", "2"}], ")"}], "a", " ", 
          RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", "One"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}], 
           RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"J", " ", "+", "  ", 
          RowBox[{"t12", "**", 
           RowBox[{"DT", "[", "J", "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "/", "2"}], ")"}], 
           RowBox[{"t12", "**", "tb12", "**", 
            RowBox[{"gL", "[", 
             RowBox[{"2", ",", "A"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}], " ", "+", "  ", 
          RowBox[{"t12", "**", "  ", 
           RowBox[{"DT", "[", 
            RowBox[{"gL", "[", 
             RowBox[{"2", ",", "A"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}], 
           RowBox[{"t12", "**", "tb12", "**", 
            RowBox[{"gL", "[", 
             RowBox[{"3", ",", "AA"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}], "+", 
          RowBox[{"t12", "**", 
           RowBox[{"DT", "[", 
            RowBox[{"gL", "[", 
             RowBox[{"3", ",", "AA"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "/", "2"}], ")"}], " ", 
           RowBox[{"t12", "**", "tb12", "**", 
            RowBox[{"gL", "[", 
             RowBox[{"4", ",", "AAA"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gL", "[", 
           RowBox[{"4", ",", "AAA"}], "]"}], "+", 
          RowBox[{"t12", "**", 
           RowBox[{"DT", "[", 
            RowBox[{"gL", "[", 
             RowBox[{"4", ",", "AAA"}], "]"}], "]"}]}], "\[IndentingNewLine]",
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], 
           RowBox[{"t12", "**", "tb12", "**", 
            RowBox[{"gL", "[", 
             RowBox[{"5", ",", "AAAA"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gL", "[", 
           RowBox[{"5", ",", "AAAA"}], "]"}], "+", 
          RowBox[{"t12", "**", 
           RowBox[{"DT", "[", 
            RowBox[{"gL", "[", 
             RowBox[{"5", ",", "AAAA"}], "]"}], "]"}]}]}]}], "}"}], "]"}], "/.", 
      RowBox[{
      "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
     RowBox[{"c", "\[Rule]", " ", 
      RowBox[{"-", "33"}]}]}], "//", "OPESimplify"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remainder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"OPEJacobi", "[", 
       RowBox[{"W", ",", "W", ",", "WB", ",", 
        RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Factor"}], 
     "//", "Prune"}], "//", "Union"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"remainder", "\[LeftDoubleBracket]", "2", 
  "\[RightDoubleBracket]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"DT", "[", 
    SuperscriptBox["W", "\[Prime]",
     MultilineFunction->None], "]"}]}], "+", 
  RowBox[{"NO", "[", 
   RowBox[{"J", ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell["So we need the following null field:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"null", "=", 
   RowBox[{
    RowBox[{"DT", "[", 
     RowBox[{"W", "'"}], "]"}], "-", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], "+", 
    RowBox[{"6", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "null", "]"}], "=", 
   RowBox[{"9", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "null", "]"}], "=", "5"}], ";"}]], "Input"],

Cell["\<\
The Jacobi identity for W, W, WB now follows if we use the following \
descendants. There should be a more systematic way to carry it out, but for \
now we just enumerate them in an ad hoc manner.\
\>", "Text"],

Cell[TextData[{
 "First, the null field itself and its ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["D", "_"], TraditionalForm]]],
 " leads to the following basic rules:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DBT", "[", "null", "]"}], "//", "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NO", "[", 
   RowBox[{"J", ",", 
    SuperscriptBox["W", "\[Prime]",
     MultilineFunction->None]}], "]"}], "-", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DBT", "[", "J", "]"}], ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", "W"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", "W"}], "]"}]}], "-", 
  SuperscriptBox["W", "\[Prime]\[Prime]",
   MultilineFunction->None]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"basicRules", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DT", "[", 
        RowBox[{"W", "'"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"DT", "[", 
         RowBox[{"W", "'"}], "]"}], "-", "null"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "''"}], "+", 
        RowBox[{"DBT", "[", "null", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"W", "'''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "'''"}], "+", 
        RowBox[{
         RowBox[{"DBT", "[", "null", "]"}], "'"}]}]}], ",", 
      RowBox[{
       RowBox[{"W", "''''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "''''"}], "+", 
        RowBox[{
         RowBox[{"DBT", "[", "null", "]"}], "''"}]}]}], ",", 
      RowBox[{
       RowBox[{"W", "'''''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "'''''"}], "+", 
        RowBox[{
         RowBox[{"DBT", "[", "null", "]"}], "'''"}]}]}]}], "}"}], "//", 
    "Expand"}]}], ";"}]], "Input"],

Cell[TextData[{
 "Second, the ",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " of the null field and its repeated derivatives lead to more rules:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DT", "[", "null", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "7"}], " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DT", "[", "J", "]"}], ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DT", "[", "null", "]"}], "'"}], "//", "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", 
      SuperscriptBox["W", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DT", "[", "null", "]"}], "''"}], "//.", "basicRules"}], "//", 
  "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["49", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["35", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["35", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DT", "[", "null", "]"}], "'''"}], "//.", "basicRules"}], "//", 
  "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}]}], "+", 
  RowBox[{"49", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["49", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["49", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"49", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["49", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["119", "12"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DBT", "[", 
    RowBox[{"DT", "[", "null", "]"}], "]"}], "//.", "basicRules"}], "//", 
  "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"moreRules", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", "J", "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", " ", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", 
           RowBox[{"J", "''"}], "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", 
            RowBox[{"J", "''"}], "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"4", "/", "35"}], " ", 
          RowBox[{
           RowBox[{"DT", "[", "null", "]"}], "''"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", 
           RowBox[{"J", "'''"}], "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", 
            RowBox[{"J", "'''"}], "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"12", "/", "119"}], " ", 
          RowBox[{
           RowBox[{"DT", "[", "null", "]"}], "'''"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", "J", "]"}], ",", 
          RowBox[{"W", "'"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", 
           RowBox[{"W", "'"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"DBT", "[", 
           RowBox[{"DT", "[", "null", "]"}], "]"}], "/", "7"}]}]}]}], "}"}], "//.",
      "basicRules"}], "//", "Expand"}]}], ";"}]], "Input"],

Cell["At this point the failure of the Jacobi are not very long:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"remainder", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"W", ",", "W", ",", "WB"}], "}"}], "]"}]}], "//.", 
       RowBox[{"Join", "[", 
        RowBox[{"basicRules", ",", "moreRules"}], "]"}]}], "//", "Factor"}], "//",
      "Flatten"}], "//", "Prune"}], "//", "Union"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"58", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"109", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"116", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"87", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"58", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "87"}], " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"48", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
    RowBox[{"192", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"174", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"87", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "-", 
    RowBox[{"87", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"74", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "54"}], " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"108", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"54", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "-", 
    RowBox[{"54", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"37", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"54", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"108", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"54", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "+", 
    RowBox[{"54", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"37", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"87", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"48", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
    RowBox[{"192", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"174", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"87", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "+", 
    RowBox[{"87", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"74", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"NO", "[", 
     RowBox[{
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], ",", 
      SuperscriptBox["W", "\[Prime]",
       MultilineFunction->None]}], "]"}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Finally, we need a few really ad hoc descendants to see that  the remainders \
above are set to zero:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DBT", "[", 
      RowBox[{
       RowBox[{"DT", "[", "null", "]"}], "''"}], "]"}], "//.", "basicRules"}],
     "//", "Simplify"}], "//", "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["49", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["49", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"21", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["35", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["35", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["35", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "'"}], ",", 
       RowBox[{"DBT", "[", 
        RowBox[{"DT", "[", "null", "]"}], "]"}]}], "]"}], "//.", 
     "basicRules"}], "//", "Simplify"}], "//", "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"evenMoreRules", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "\[Equal]", "0"}], ",", 
         RowBox[{"B", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", 
            SuperscriptBox["J", "\[Prime]\[Prime]",
             MultilineFunction->None], "]"}], ",", 
           SuperscriptBox["W", "\[Prime]",
            MultilineFunction->None]}], "]"}], ",", " ", 
         RowBox[{"NO", "[", 
          RowBox[{
           SuperscriptBox["J", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "}"}]}], "]"}], 
     "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//.", 
    "basicRules"}], "//", "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DT", "[", 
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None], "]"}], ",", 
      SuperscriptBox["W", "\[Prime]",
       MultilineFunction->None]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{"J", ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            RowBox[{"DDB", "[", "J", "]"}], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{"J", ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            RowBox[{"DT", "[", "J", "]"}], ",", 
            SuperscriptBox["W", "\[Prime]",
             MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{"J", ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DBT", "[", "J", "]"}], ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            RowBox[{"DT", "[", "J", "]"}], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DDB", "[", "J", "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"14", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", "J", "]"}], ",", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", 
         SuperscriptBox["J", "\[Prime]\[Prime]",
          MultilineFunction->None], "]"}], ",", 
        RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DBT", "[", 
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], ",", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{"J", ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            RowBox[{"DDB", "[", "J", "]"}], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{"J", ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            RowBox[{"DT", "[", "J", "]"}], ",", 
            SuperscriptBox["W", "\[Prime]",
             MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{"J", ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J", ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DBT", "[", "J", "]"}], ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            RowBox[{"DT", "[", "J", "]"}], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["21", "2"], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DDB", "[", "J", "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"21", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", "J", "]"}], ",", 
          SuperscriptBox["W", "\[Prime]",
           MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["21", "2"], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", 
         SuperscriptBox["J", "\[Prime]\[Prime]",
          MultilineFunction->None], "]"}], ",", 
        RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", "J", "]"}], ",", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DBT", "[", 
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}]}]}]}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DDB", "[", "J", "]"}], ",", 
      RowBox[{
       RowBox[{"DT", "[", "null", "]"}], "'"}]}], "]"}], "//.", 
    RowBox[{"Join", "[", 
     RowBox[{"basicRules", ",", "moreRules", ",", "evenMoreRules"}], "]"}]}], 
   "//", "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["98", "17"]}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["98", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["196", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["147", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["98", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DT", "[", 
       RowBox[{"DDB", "[", "J", "]"}], "]"}], ",", 
      RowBox[{"null", "'"}]}], "]"}], "//.", 
    RowBox[{"Join", "[", 
     RowBox[{"basicRules", ",", "moreRules", ",", "evenMoreRules"}], "]"}]}], 
   "//", "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["14", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["147", "34"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["28", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["21", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["14", "17"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"furtherRules", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "\[Equal]", "0"}], ",", 
       RowBox[{"T", "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", 
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "]"}], ",", 
           SuperscriptBox["W", "\[Prime]",
            MultilineFunction->None]}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DDB", "[", 
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DT", "[", "J", "]"}], ",", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DT", "[", 
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "]"}], ",", 
        SuperscriptBox["W", "\[Prime]",
         MultilineFunction->None]}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DDB", "[", "J", "]"}], ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            RowBox[{"DT", "[", 
             SuperscriptBox["J", "\[Prime]",
              MultilineFunction->None], "]"}], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", "J", "]"}], ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]\[Prime]",
             MultilineFunction->None], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", 
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "]"}], ",", 
          RowBox[{"NO", "[", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], ",", 
            RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"DT", "[", "J", "]"}], ",", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"DDB", "[", 
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "]"}], ",", 
        RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DBT", "[", "B", "]"}], 
    RowBox[{"12", "/", "7"}]}], "//.", 
   RowBox[{"Join", "[", 
    RowBox[{
    "basicRules", ",", "moreRules", ",", "evenMoreRules", ",", 
     "furtherRules"}], "]"}]}], "//", "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"NO", "[", 
   RowBox[{
    SuperscriptBox["J", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], ",", 
    SuperscriptBox["W", "\[Prime]",
     MultilineFunction->None]}], "]"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalRules", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NO", "[", 
       RowBox[{
        SuperscriptBox["J", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], ",", 
        SuperscriptBox["W", "\[Prime]",
         MultilineFunction->None]}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}], "+", 
       RowBox[{
        RowBox[{"DBT", "[", "B", "]"}], 
        RowBox[{"12", "/", "7"}]}]}]}], "}"}], "//.", 
    RowBox[{"Join", "[", 
     RowBox[{
     "basicRules", ",", "moreRules", ",", "evenMoreRules", ",", 
      "furtherRules"}], "]"}]}], "//", "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], ",", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None]}], "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}], ",", 
         SuperscriptBox["W", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"remainder", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
      "basicRules", ",", "moreRules", ",", "evenMoreRules", ",", 
       "furtherRules", ",", "finalRules"}], "]"}]}], "//", "Factor"}], "//", 
   "Flatten"}], "//", "Union"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Note also that the OPE of the null field with J, W, WB contains operators \
with higher dimensions only.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"J", ",", "null"}], "]"}], "-", 
   RowBox[{"primaryope", "[", "null", "]"}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"W", ",", "null"}], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell["\<\
The OPE with WB is very long, so we do not show it explicitly\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"WB", ",", "null"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input"],

Cell["But we can check that its leading pole is of order 2,", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MaxPole", "[", "tmp", "]"}]], "Input"],

Cell[BoxData["2"], "Output"]
}, Open  ]],

Cell["\<\
which guarantees that indeed there is no term with higher dimension than the \
null operator itself.\
\>", "Text"],

Cell[TextData[{
 "In fact the residue of this second order pole does not have a term without \
\[Theta] or ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Theta]", "_"], TraditionalForm]]],
 ":"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffOf1", "[", 
  RowBox[{
   RowBox[{"OPEPole", "[", "2", "]"}], "[", "tmp", "]"}], "]"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell["\<\
The leading term in the OPE is the following WB descendant of the null field \
and it gives the Higgs branch relation:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relation", "=", 
  RowBox[{
   RowBox[{"coeffOftb12", "[", 
    RowBox[{
     RowBox[{"OPEPole", "[", "2", "]"}], "[", "tmp", "]"}], "]"}], "//", 
   "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"229", " ", 
    RowBox[{"DDB", "[", 
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "4", ")"}],
       Derivative],
      MultilineFunction->None], "]"}]}], "1344"], "+", 
  RowBox[{
   FractionBox["97", "252"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "21"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "21"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"DDB", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["5", "336"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           RowBox[{"NO", "[", 
            RowBox[{"J", ",", "J"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}], "5040"], "+", 
  RowBox[{
   FractionBox["1", "56"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", 
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  "+", 
  RowBox[{
   FractionBox["1", "42"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DBT", "[", "J", "]"}], ",", 
           RowBox[{"DT", "[", "J", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "252"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         SuperscriptBox["J", "\[Prime]\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "14"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["3", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", 
         RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "56"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", 
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "7"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DBT", "[", 
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["19", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["19", "48"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       SuperscriptBox["J", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "84"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "14"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DDB", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "J", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "14"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["13", "42"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["27", "56"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["13", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["115", "168"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["4", "21"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["19", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["97", "180"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "4", ")"}],
       Derivative],
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{"36", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"W", ",", "WB"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["89", "504"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", 
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "14"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "84"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["85", "168"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["31", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "56"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "14"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["9", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["97", "336"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["13", "24"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     SuperscriptBox["J", "\[Prime]\[Prime]",
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["115", "504"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["29", "84"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["19", "84"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["53", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "84"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["13", "16"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["127", "504"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]\[Prime]",
      MultilineFunction->None], ",", 
     SuperscriptBox["J", "\[Prime]\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"1123", " ", 
    SuperscriptBox["J", 
     TagBox[
      RowBox[{"(", "5", ")"}],
      Derivative],
     MultilineFunction->None]}], "4032"]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "So the relation is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", "2"], TraditionalForm]]],
 "/5040 =36",
 StyleBox["W ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 "  up to descendants."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Anti-climactic aside: ",
 StyleBox["k",
  FontSlant->"Italic"],
 "=5"
}], "Section"],

Cell["\<\
As a final exercise, let us show that the 2d chiral algebra for the would-be \
4d N=3 k=5 theory also exists.\
\>", "Text"],

Cell[BoxData[
 RowBox[{"ClearOPESavedValues", "[", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "W", "]"}], "=", 
   RowBox[{"5", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "W", "]"}], "=", "5"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "W"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "W", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(\\(5\\\\ \\(\\(t12 ** tb12 ** W\\)\\)\\)\
\\/2\\) ||1|| \\!\\(\\(\\(\\(\\(-5\\)\\)\\\\ W\\)\\) - \\(\\(t12 ** \
\\(\\(DT[W]\\)\\)\\)\\) + \\(\\(t12 ** tb12 ** \\*SuperscriptBox[\\\"W\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", Rational[5, 2] 
   NonCommutativeMultiply[
    SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`W], (-5) $CellContext`W - 
   NonCommutativeMultiply[SOPEN2defs`t12, 
    SOPEN2defs`DT[$CellContext`W]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`W]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "WB", "]"}], "=", 
   RowBox[{"5", "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", "WB", "]"}], "=", 
   RowBox[{"-", "5"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "WB"}], "]"}], "=", 
  RowBox[{
   RowBox[{"primaryope", "[", "WB", "]"}], "//", "OPESimplify"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(\\(5\\\\ \\(\\(t12 ** tb12 ** \
WB\\)\\)\\)\\/2\\) ||1|| \\!\\(\\(\\(5\\\\ WB\\)\\) + \\(\\(tb12 ** \
\\(\\(DBT[WB]\\)\\)\\)\\) + \\(\\(t12 ** tb12 ** \
\\*SuperscriptBox[\\\"WB\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", Rational[5, 2] 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`WB], 
   5 $CellContext`WB + NonCommutativeMultiply[SOPEN2defs`tb12, 
     SOPEN2defs`DBT[$CellContext`WB]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`WB]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"J", ",", "J"}], "]"}], "=", 
  RowBox[{"MakeOPE", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"c", "/", "3"}], " ", "One"}], " ", "+", " ", 
      RowBox[{"t12", "**", "tb12", "**", "J"}]}], ",", 
     RowBox[{
      RowBox[{"tb12", "**", 
       RowBox[{"DBT", "[", "J", "]"}]}], "-", 
      RowBox[{"t12", "**", 
       RowBox[{"DT", "[", "J", "]"}]}], "+", 
      RowBox[{"t12", "**", "tb12", "**", 
       RowBox[{"J", "'"}]}]}]}], "}"}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<< 2|| \\!\\(\\(c\\\\ One\\)\\/3 + \\(\\(t12 ** tb12 \
** J\\)\\)\\) ||1|| \\!\\(\\(\\(-\\(\\(t12 ** \\(\\(DT[J]\\)\\)\\)\\)\\)\\) + \
\\(\\(tb12 ** \\(\\(DBT[J]\\)\\)\\)\\) + \\(\\(t12 ** tb12 ** \
\\*SuperscriptBox[\\\"J\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]]\
\\)\\)\\) >>\"\>",
  StringForm[
  "<< 2|| `` ||1|| `` >>", Rational[1, 3] $CellContext`c SOPEN2defs`One + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, $CellContext`J], -
    NonCommutativeMultiply[SOPEN2defs`t12, 
      SOPEN2defs`DT[$CellContext`J]] + NonCommutativeMultiply[SOPEN2defs`tb12, 
     SOPEN2defs`DBT[$CellContext`J]] + 
   NonCommutativeMultiply[SOPEN2defs`t12, SOPEN2defs`tb12, 
     Derivative[1][$CellContext`J]]],
  Editable->False]], "Output"]
}, Open  ]],

Cell["The OPE of W and WB has the general form", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"W", ",", "WB"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "/", "2"}], ")"}], "a", " ", 
        RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", " ", "One"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"J", " ", "+", "  ", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", "J", "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"2", ",", "A"}], "]"}], " ", "+", "  ", 
        RowBox[{"t12", "**", "  ", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", "2"}], ")"}], 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"3", ",", "AA"}], "]"}], "+", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], " ", 
         RowBox[{"t12", "**", "tb12", "**", 
          RowBox[{"gL", "[", 
           RowBox[{"4", ",", "AAA"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gL", "[", 
         RowBox[{"4", ",", "AAA"}], "]"}], "+", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", 
          RowBox[{"gL", "[", 
           RowBox[{"4", ",", "AAA"}], "]"}], "]"}]}]}]}], "}"}], "]"}], "//", 
    "OPESimplify"}]}], ";"}]], "Input"],

Cell["\<\
from which we can fix the coefficients by demanding the J-W-WB Jacobi. Then \
we study the Jacobi for W, W, WB:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPEJacobi", "[", 
    RowBox[{"J", ",", "W", ",", "WB", ",", 
     RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Union"}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"GetCoefficients", "[", "%", "]"}], "\[Equal]", "0"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remainder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"OPEJacobi", "[", 
        RowBox[{"W", ",", "W", ",", "WB", ",", 
         RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "/.", 
       RowBox[{
       "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
       "Factor"}], "//", "Prune"}], "//", "Union"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "remainder", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
   RowBox[{
   "remainder", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
  "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"27", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1008"}], "-", 
       RowBox[{"99", " ", "c"}], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", "W"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"27", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"33768", "+", 
       RowBox[{"37395", " ", "c"}], "-", 
       RowBox[{"1469", " ", 
        SuperscriptBox["c", "2"]}], "-", 
       RowBox[{"95", " ", 
        SuperscriptBox["c", "3"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["c", "4"]}]}], ")"}], " ", "W"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "c"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"5", " ", "c"}]}], ")"}]}]]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialGCD", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1008"}], "-", 
    RowBox[{"99", " ", "c"}], "+", 
    SuperscriptBox["c", "2"]}], ",", 
   RowBox[{"33768", "+", 
    RowBox[{"37395", " ", "c"}], "-", 
    RowBox[{"1469", " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{"95", " ", 
     SuperscriptBox["c", "3"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["c", "4"]}]}]}], "]"}]], "Input"],

Cell[BoxData["1"], "Output"]
}, Open  ]],

Cell[TextData[{
 "We see that only c=\[Minus]27 is allowed at this point. Note that \
\[Minus]27=\[Minus]3(2",
 StyleBox["k",
  FontSlant->"Italic"],
 "\[Minus]1). Let us redefine the basic OPEs with the determined values:"
}], "Text"],

Cell[BoxData[
 RowBox[{"ClearOPESavedValues", "[", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"J", ",", "J"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c", "/", "3"}], " ", "One"}], " ", "+", " ", 
        RowBox[{"t12", "**", "tb12", "**", "J"}]}], ",", 
       RowBox[{
        RowBox[{"tb12", "**", 
         RowBox[{"DBT", "[", "J", "]"}]}], "-", 
        RowBox[{"t12", "**", 
         RowBox[{"DT", "[", "J", "]"}]}], "+", 
        RowBox[{"t12", "**", "tb12", "**", 
         RowBox[{"J", "'"}]}]}]}], "}"}], "]"}], "/.", 
    RowBox[{"c", "\[Rule]", " ", 
     RowBox[{"-", "27"}]}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"W", ",", "WB"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MakeOPE", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}], "a", " ", 
          RowBox[{"t12", "**", "tb12", "**", "One"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", "One"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "/", "2"}], ")"}], 
           RowBox[{"t12", "**", "tb12", "**", "J"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"J", " ", "+", "  ", 
          RowBox[{"t12", "**", 
           RowBox[{"DT", "[", "J", "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}], 
           RowBox[{"t12", "**", "tb12", "**", 
            RowBox[{"gL", "[", 
             RowBox[{"2", ",", "A"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gL", "[", 
           RowBox[{"2", ",", "A"}], "]"}], " ", "+", "  ", 
          RowBox[{"t12", "**", "  ", 
           RowBox[{"DT", "[", 
            RowBox[{"gL", "[", 
             RowBox[{"2", ",", "A"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "/", "2"}], ")"}], 
           RowBox[{"t12", "**", "tb12", "**", 
            RowBox[{"gL", "[", 
             RowBox[{"3", ",", "AA"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gL", "[", 
           RowBox[{"3", ",", "AA"}], "]"}], "+", 
          RowBox[{"t12", "**", 
           RowBox[{"DT", "[", 
            RowBox[{"gL", "[", 
             RowBox[{"3", ",", "AA"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{"t12", "**", "tb12", "**", 
            RowBox[{"gL", "[", 
             RowBox[{"4", ",", "AAA"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"gL", "[", 
           RowBox[{"4", ",", "AAA"}], "]"}], "+", 
          RowBox[{"t12", "**", 
           RowBox[{"DT", "[", 
            RowBox[{"gL", "[", 
             RowBox[{"4", ",", "AAA"}], "]"}], "]"}]}]}]}], "}"}], "]"}], "/.", 
      RowBox[{
      "solution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
     RowBox[{"c", "\[Rule]", " ", 
      RowBox[{"-", "27"}]}]}], "//", "OPESimplify"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"remainder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"OPEJacobi", "[", 
       RowBox[{"W", ",", "W", ",", "WB", ",", 
        RowBox[{"Function", "\[Rule]", "Factor"}]}], "]"}], "//", "Factor"}], 
     "//", "Prune"}], "//", "Union"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"remainder", "\[LeftDoubleBracket]", "2", 
  "\[RightDoubleBracket]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"DT", "[", 
    SuperscriptBox["W", "\[Prime]",
     MultilineFunction->None], "]"}]}], "+", 
  RowBox[{"NO", "[", 
   RowBox[{"J", ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell["So we need the following null field:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"null", "=", 
   RowBox[{
    RowBox[{"DT", "[", 
     RowBox[{"W", "'"}], "]"}], "-", 
    RowBox[{"NO", "[", 
     RowBox[{"J", ",", 
      RowBox[{"DT", "[", "W", "]"}]}], "]"}], "+", 
    RowBox[{"5", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", "W"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "null", "]"}], "=", "4"}], ";", 
  RowBox[{
   RowBox[{"F", "[", "null", "]"}], "=", "4"}], ";"}]], "Input"],

Cell[TextData[{
 "Necessaray descendants can be constructed completely analogously as was in ",
 StyleBox["k",
  FontSlant->"Italic"],
 "=6:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DBT", "[", "null", "]"}], "//", "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NO", "[", 
   RowBox[{"J", ",", 
    SuperscriptBox["W", "\[Prime]",
     MultilineFunction->None]}], "]"}], "-", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DBT", "[", "J", "]"}], ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", "W"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", "W"}], "]"}]}], "-", 
  SuperscriptBox["W", "\[Prime]\[Prime]",
   MultilineFunction->None]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"basicRules", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DT", "[", 
        RowBox[{"W", "'"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"DT", "[", 
         RowBox[{"W", "'"}], "]"}], "-", "null"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "''"}], "+", 
        RowBox[{"DBT", "[", "null", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"W", "'''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "'''"}], "+", 
        RowBox[{
         RowBox[{"DBT", "[", "null", "]"}], "'"}]}]}], ",", 
      RowBox[{
       RowBox[{"W", "''''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "''''"}], "+", 
        RowBox[{
         RowBox[{"DBT", "[", "null", "]"}], "''"}]}]}], ",", 
      RowBox[{
       RowBox[{"W", "'''''"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"W", "'''''"}], "+", 
        RowBox[{
         RowBox[{"DBT", "[", "null", "]"}], "'''"}]}]}]}], "}"}], "//", 
    "Expand"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DT", "[", "null", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"DT", "[", "J", "]"}], ",", 
    RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DT", "[", "null", "]"}], "'"}], "//", "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", 
      SuperscriptBox["W", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DT", "[", "null", "]"}], "''"}], "//.", "basicRules"}], "//", 
  "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DT", "[", "null", "]"}], "'''"}], "//.", "basicRules"}], "//", 
  "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}]}], "+", 
  RowBox[{"36", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], ",", 
         RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"9", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"36", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}], ",", 
       SuperscriptBox["W", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", 
      SuperscriptBox["J", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DBT", "[", 
    RowBox[{"DT", "[", "null", "]"}], "]"}], "//.", "basicRules"}], "//", 
  "Expand"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     SuperscriptBox["W", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"DT", "[", "W", "]"}]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"moreRules", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", "J", "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", " ", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", 
           RowBox[{"J", "''"}], "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", 
            RowBox[{"J", "''"}], "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "6"}], " ", 
          RowBox[{
           RowBox[{"DT", "[", "null", "]"}], "''"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", 
           RowBox[{"J", "'''"}], "]"}], ",", 
          RowBox[{"DT", "[", "W", "]"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", 
            RowBox[{"J", "'''"}], "]"}], ",", 
           RowBox[{"DT", "[", "W", "]"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "7"}], " ", 
          RowBox[{
           RowBox[{"DT", "[", "null", "]"}], "'''"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"DT", "[", "J", "]"}], ",", 
          RowBox[{"W", "'"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"DT", "[", "J", "]"}], ",", 
           RowBox[{"W", "'"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"DBT", "[", 
           RowBox[{"DT", "[", "null", "]"}], "]"}], "/", "6"}]}]}]}], "}"}], "//.",
      "basicRules"}], "//", "Expand"}]}], ";"}]], "Input"],

Cell["We see that the Jacobi then vanishes:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"remainder", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"OPEJacobi", "@@", "#"}], ")"}], "&"}], "/@", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"W", ",", "W", ",", "WB"}], "}"}], "]"}]}], "//.", 
       RowBox[{"Join", "[", 
        RowBox[{"basicRules", ",", "moreRules"}], "]"}]}], "//", "Factor"}], "//",
      "Flatten"}], "//", "Prune"}], "//", "Union"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Note also that the OPE of the null field with J, W, WB contains operators \
with higher dimensions only.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"J", ",", "null"}], "]"}], "-", 
   RowBox[{"primaryope", "[", "null", "]"}]}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"W", ",", "null"}], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{"WB", ",", "null"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MaxPole", "[", "tmp", "]"}]], "Input"],

Cell[BoxData["2"], "Output"]
}, Open  ]],

Cell[TextData[{
 "The residue of this second order pole does not have a term without \[Theta] \
or ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Theta]", "_"], TraditionalForm]]],
 ":"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffOf1", "[", 
  RowBox[{
   RowBox[{"OPEPole", "[", "2", "]"}], "[", "tmp", "]"}], "]"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell["\<\
The leading term in the OPE is the following WB descendant of the null field \
and and it gives the Higgs branch relation:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relation", "=", 
  RowBox[{
   RowBox[{"coeffOftb12", "[", 
    RowBox[{
     RowBox[{"OPEPole", "[", "2", "]"}], "[", "tmp", "]"}], "]"}], "//", 
   "Expand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["85", "168"], " ", 
   RowBox[{"DDB", "[", 
    SuperscriptBox["J", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "]"}]}], "+", 
  RowBox[{
   FractionBox["75", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["55", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"DDB", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "42"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "336"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         RowBox[{"NO", "[", 
          RowBox[{"J", ",", "J"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "168"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{"J", ",", 
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"DBT", "[", "J", "]"}], ",", 
         RowBox[{"DT", "[", "J", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "48"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       SuperscriptBox["J", "\[Prime]\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "56"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DBT", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["75", "224"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DDB", "[", "J", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       RowBox[{"DBT", "[", 
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["135", "224"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["425", "336"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", 
     SuperscriptBox["J", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{"25", " ", 
   RowBox[{"NO", "[", 
    RowBox[{"W", ",", "WB"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["65", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "56"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DDB", "[", "J", "]"}], ",", 
       RowBox[{"DT", "[", "J", "]"}]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "56"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", "J", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"DT", "[", "J", "]"}], ",", 
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None]}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "28"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     RowBox[{"DT", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["75", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["55", "84"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", "J", "]"}], ",", 
     SuperscriptBox["J", "\[Prime]\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["115", "112"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DDB", "[", 
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "]"}], ",", 
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "14"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"DT", "[", "J", "]"}], ",", 
     RowBox[{"DBT", "[", 
      SuperscriptBox["J", "\[Prime]\[Prime]",
       MultilineFunction->None], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["25", "24"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], ",", 
     SuperscriptBox["J", "\[Prime]\[Prime]",
      MultilineFunction->None]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["J", 
     TagBox[
      RowBox[{"(", "4", ")"}],
      Derivative],
     MultilineFunction->None]}], "21"]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "So the relation is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", "2"], TraditionalForm]]],
 "/336 =25",
 StyleBox["W ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 "  up to descendants."
}], "Text"],

Cell[TextData[{
 "It seems that for general ",
 StyleBox["k ",
  FontSlant->"Italic"],
 "we still have a corresponding 2d algebra at c=\[Minus]3(2",
 StyleBox["k",
  FontSlant->"Italic"],
 "-1) and the relation is \n               ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"n", "!"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}], ")"}], "!"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", "2"], TraditionalForm]]],
 " =",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["k", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 StyleBox["W ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["W", "_"], TraditionalForm]]],
 "  \nup to descendants."
}], "Text"]
}, Open  ]]
},
WindowSize->{808, 909},
WindowMargins->{{Automatic, 415}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TrackCellChangeTimes->False,
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (2015\:5e748\
\:67085\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 29, 0, 64, "Section"],
Cell[612, 24, 759, 19, 106, "Text"],
Cell[1374, 45, 123, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[1522, 52, 56, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[1603, 57, 389, 8, 22, "Print"],
Cell[1995, 67, 95, 1, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2117, 72, 99, 2, 30, "Text"],
Cell[2219, 76, 218, 6, 28, "Input"],
Cell[2440, 84, 304, 8, 51, "Text"],
Cell[2747, 94, 60, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[2832, 99, 556, 17, 46, "Input"],
Cell[3391, 118, 794, 14, 47, "Output"]
}, Open  ]],
Cell[4200, 135, 752, 30, 56, "Text"],
Cell[4955, 167, 261, 7, 28, "Input"],
Cell[5219, 176, 157, 4, 28, "Input"],
Cell[5379, 182, 157, 4, 28, "Input"],
Cell[5539, 188, 168, 4, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5744, 197, 75, 4, 64, "Section"],
Cell[5822, 203, 51, 0, 30, "Text"],
Cell[5876, 205, 64, 0, 30, "Text"],
Cell[5943, 207, 642, 18, 63, "Input"],
Cell[6588, 227, 388, 11, 70, "Text"],
Cell[6979, 240, 247, 7, 28, "Input"],
Cell[7229, 249, 268, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[7522, 261, 175, 5, 28, "Input"],
Cell[7700, 268, 678, 13, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8415, 286, 177, 5, 28, "Input"],
Cell[8595, 293, 672, 13, 47, "Output"]
}, Open  ]],
Cell[9282, 309, 122, 3, 30, "Text"],
Cell[9407, 314, 1968, 56, 114, "Input"],
Cell[11378, 372, 142, 3, 49, "Text"],
Cell[CellGroupData[{
Cell[11545, 379, 181, 5, 28, "Input"],
Cell[11729, 386, 3967, 126, 237, "Output"]
}, Open  ]],
Cell[15711, 515, 168, 3, 49, "Text"],
Cell[15882, 520, 115, 3, 28, "Input"],
Cell[16000, 525, 87, 2, 28, "Input"],
Cell[16090, 529, 213, 6, 28, "Input"],
Cell[16306, 537, 58, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[16389, 541, 212, 6, 28, "Input"],
Cell[16604, 549, 2543, 81, 110, "Output"]
}, Open  ]],
Cell[19162, 633, 98, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[19285, 639, 167, 5, 28, "Input"],
Cell[19455, 646, 595, 21, 50, "Output"]
}, Open  ]],
Cell[20065, 670, 118, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[20208, 677, 456, 14, 46, "Input"],
Cell[20667, 693, 50, 1, 28, "Output"]
}, Open  ]],
Cell[20732, 697, 73, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[20830, 701, 361, 10, 28, "Input"],
Cell[21194, 713, 1037, 36, 48, "Output"]
}, Open  ]],
Cell[22246, 752, 213, 5, 49, "Text"],
Cell[22462, 759, 552, 17, 30, "Input"],
Cell[23017, 778, 76, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[23118, 782, 844, 26, 46, "Input"],
Cell[23965, 810, 1121, 35, 76, "Output"]
}, Open  ]],
Cell[25101, 848, 90, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[25216, 854, 81, 2, 28, "Input"],
Cell[25300, 858, 183, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25520, 869, 109, 3, 28, "Input"],
Cell[25632, 874, 712, 23, 30, "Output"]
}, Open  ]],
Cell[26359, 900, 220, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[26604, 908, 651, 21, 46, "Input"],
Cell[27258, 931, 107, 3, 28, "Output"]
}, Open  ]],
Cell[27380, 937, 48, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[27453, 941, 581, 19, 46, "Input"],
Cell[28037, 962, 107, 3, 28, "Output"]
}, Open  ]],
Cell[28159, 968, 43, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[28227, 972, 582, 19, 46, "Input"],
Cell[28812, 993, 8362, 157, 246, "Output"]
}, Open  ]],
Cell[37189, 1153, 291, 8, 53, "Text"],
Cell[CellGroupData[{
Cell[37505, 1165, 195, 6, 28, "Input"],
Cell[37703, 1173, 1059, 36, 84, "Output"]
}, Open  ]],
Cell[38777, 1212, 558, 19, 57, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39372, 1236, 27, 0, 64, "Section"],
Cell[39402, 1238, 906, 24, 89, "Text"],
Cell[40311, 1264, 249, 7, 28, "Input"],
Cell[40563, 1273, 270, 8, 28, "Input"],
Cell[40836, 1283, 200, 7, 28, "Input"],
Cell[41039, 1292, 202, 7, 28, "Input"],
Cell[41244, 1301, 64, 0, 30, "Text"],
Cell[41311, 1303, 2118, 58, 114, "Input"],
Cell[43432, 1363, 73, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[43530, 1367, 339, 11, 28, "Input"],
Cell[43872, 1380, 50, 1, 28, "Output"]
}, Open  ]],
Cell[43937, 1384, 57, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[44019, 1388, 246, 7, 28, "Input"],
Cell[44268, 1397, 1511, 52, 86, "Output"]
}, Open  ]],
Cell[45794, 1452, 70, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[45889, 1456, 311, 9, 28, "Input"],
Cell[46203, 1467, 537, 17, 30, "Output"]
}, Open  ]],
Cell[46755, 1487, 53, 0, 30, "Text"],
Cell[46811, 1489, 342, 11, 28, "Input"],
Cell[47156, 1502, 65, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[47246, 1506, 889, 28, 63, "Input"],
Cell[48138, 1536, 573, 18, 30, "Output"]
}, Open  ]],
Cell[48726, 1557, 92, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[48843, 1563, 60, 1, 28, "Input"],
Cell[48906, 1566, 110, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49053, 1574, 504, 17, 28, "Input"],
Cell[49560, 1593, 423, 14, 30, "Output"]
}, Open  ]],
Cell[49998, 1610, 67, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[50090, 1614, 245, 7, 28, "Input"],
Cell[50338, 1623, 107, 3, 28, "Output"]
}, Open  ]],
Cell[50460, 1629, 85, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[50570, 1635, 115, 3, 28, "Input"],
Cell[50688, 1640, 316, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51041, 1651, 177, 5, 28, "Input"],
Cell[51221, 1658, 2654, 47, 137, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53924, 1711, 75, 4, 64, "Section"],
Cell[54002, 1717, 165, 3, 49, "Text"],
Cell[54170, 1722, 67, 1, 28, "Input"],
Cell[54240, 1725, 66, 0, 30, "Text"],
Cell[54309, 1727, 172, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[54506, 1736, 175, 5, 28, "Input"],
Cell[54684, 1743, 631, 12, 30, "Output"]
}, Open  ]],
Cell[55330, 1758, 193, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[55548, 1768, 177, 5, 28, "Input"],
Cell[55728, 1775, 624, 11, 30, "Output"]
}, Open  ]],
Cell[56367, 1789, 47, 0, 30, "Text"],
Cell[56417, 1791, 738, 23, 80, "Input"],
Cell[57158, 1816, 75, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[57258, 1820, 212, 6, 28, "Input"],
Cell[57473, 1828, 180, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57690, 1840, 880, 27, 80, "Input"],
Cell[58573, 1869, 728, 14, 48, "Output"]
}, Open  ]],
Cell[59316, 1886, 67, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[59408, 1891, 339, 11, 28, "Input"],
Cell[59750, 1904, 50, 1, 28, "Output"]
}, Open  ]],
Cell[59815, 1908, 106, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[59946, 1915, 339, 11, 28, "Input"],
Cell[60288, 1928, 50, 1, 28, "Output"]
}, Open  ]],
Cell[60353, 1932, 333, 13, 32, "Text"],
Cell[60689, 1947, 503, 16, 28, "Input"],
Cell[61195, 1965, 63, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[61283, 1969, 221, 7, 28, "Input"],
Cell[61507, 1978, 800, 27, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62344, 2010, 205, 6, 28, "Input"],
Cell[62552, 2018, 593, 22, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63182, 2045, 159, 5, 28, "Input"],
Cell[63344, 2052, 680, 25, 50, "Output"]
}, Open  ]],
Cell[64039, 2080, 33, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[64097, 2084, 116, 3, 28, "Input"],
Cell[64216, 2089, 2512, 44, 148, "Output"]
}, Open  ]],
Cell[66743, 2136, 743, 22, 89, "Text"],
Cell[CellGroupData[{
Cell[67511, 2162, 130, 4, 28, "Input"],
Cell[67644, 2168, 378, 13, 47, "Output"]
}, Open  ]],
Cell[68037, 2184, 272, 12, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68346, 2201, 75, 4, 64, "Section"],
Cell[68424, 2207, 42, 0, 30, "Text"],
Cell[68469, 2209, 67, 1, 28, "Input"],
Cell[68539, 2212, 184, 4, 49, "Text"],
Cell[68726, 2218, 3388, 116, 114, "Input"],
Cell[72117, 2336, 210, 8, 28, "Input"],
Cell[72330, 2346, 376, 11, 28, "Input"],
Cell[72709, 2359, 197, 6, 28, "Input"],
Cell[72909, 2367, 313, 10, 28, "Input"],
Cell[73225, 2379, 168, 5, 28, "Input"],
Cell[73396, 2386, 231, 7, 28, "Input"],
Cell[73630, 2395, 136, 4, 28, "Input"],
Cell[73769, 2401, 117, 3, 28, "Input"],
Cell[73889, 2406, 311, 9, 28, "Input"],
Cell[74203, 2417, 31, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[74259, 2421, 56, 1, 28, "Input"],
Cell[74318, 2424, 50, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74405, 2430, 56, 1, 28, "Input"],
Cell[74464, 2433, 230, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74731, 2445, 56, 1, 28, "Input"],
Cell[74790, 2448, 718, 22, 30, "Output"]
}, Open  ]],
Cell[75523, 2473, 180, 5, 30, "Text"],
Cell[75706, 2480, 459, 14, 28, "Input"],
Cell[76168, 2496, 135, 5, 30, "Text"],
Cell[76306, 2503, 172, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[76503, 2512, 175, 5, 28, "Input"],
Cell[76681, 2519, 655, 13, 30, "Output"]
}, Open  ]],
Cell[77351, 2535, 193, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[77569, 2545, 177, 5, 28, "Input"],
Cell[77749, 2552, 647, 12, 30, "Output"]
}, Open  ]],
Cell[78411, 2567, 56, 0, 30, "Text"],
Cell[78470, 2569, 1794, 52, 131, "Input"],
Cell[80267, 2623, 94, 2, 30, "Text"],
Cell[80364, 2627, 202, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[80591, 2637, 167, 5, 28, "Input"],
Cell[80761, 2644, 3397, 110, 144, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84195, 2759, 456, 14, 46, "Input"],
Cell[84654, 2775, 50, 1, 28, "Output"]
}, Open  ]],
Cell[84719, 2779, 61, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[84805, 2783, 399, 11, 28, "Input"],
Cell[85207, 2796, 13317, 405, 400, "Output"]
}, Open  ]],
Cell[98539, 3204, 288, 5, 68, "Text"],
Cell[CellGroupData[{
Cell[98852, 3213, 492, 14, 46, "Input"],
Cell[99347, 3229, 4643, 144, 116, "Output"]
}, Open  ]],
Cell[104005, 3376, 52, 0, 30, "Text"],
Cell[104060, 3378, 527, 17, 28, "Input"],
Cell[104590, 3397, 58, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[104673, 3401, 58, 1, 28, "Input"],
Cell[104734, 3404, 183, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104954, 3415, 59, 1, 28, "Input"],
Cell[105016, 3418, 795, 26, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105848, 3449, 270, 9, 28, "Input"],
Cell[106121, 3460, 589, 20, 47, "Output"]
}, Open  ]],
Cell[106725, 3483, 92, 2, 30, "Text"],
Cell[106820, 3487, 1556, 50, 63, "Input"],
Cell[108379, 3539, 49, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[108453, 3543, 597, 18, 46, "Input"],
Cell[109053, 3563, 50, 1, 28, "Output"]
}, Open  ]],
Cell[109118, 3567, 128, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[109271, 3574, 374, 11, 28, "Input"],
Cell[109648, 3587, 107, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109792, 3595, 304, 9, 28, "Input"],
Cell[110099, 3606, 107, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110243, 3614, 305, 9, 28, "Input"],
Cell[110551, 3625, 21005, 407, 483, "Output"]
}, Open  ]],
Cell[131571, 4035, 143, 3, 49, "Text"],
Cell[CellGroupData[{
Cell[131739, 4042, 195, 6, 28, "Input"],
Cell[131937, 4050, 2868, 97, 164, "Output"]
}, Open  ]],
Cell[134820, 4150, 276, 12, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135133, 4167, 75, 4, 64, "Section"],
Cell[135211, 4173, 90, 2, 30, "Text"],
Cell[135304, 4177, 67, 1, 28, "Input"],
Cell[135374, 4180, 172, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[135571, 4189, 175, 5, 28, "Input"],
Cell[135749, 4196, 655, 13, 30, "Output"]
}, Open  ]],
Cell[136419, 4212, 193, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[136637, 4222, 177, 5, 28, "Input"],
Cell[136817, 4229, 647, 12, 30, "Output"]
}, Open  ]],
Cell[137479, 4244, 56, 0, 30, "Text"],
Cell[137538, 4246, 2834, 81, 199, "Input"],
Cell[140375, 4329, 94, 2, 30, "Text"],
Cell[140472, 4333, 202, 6, 28, "Input"],
Cell[140677, 4341, 187, 6, 28, "Input"],
Cell[140867, 4349, 61, 0, 30, "Text"],
Cell[140931, 4351, 427, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[141383, 4367, 235, 7, 28, "Input"],
Cell[141621, 4376, 2049, 70, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143707, 4451, 416, 13, 35, "Input"],
Cell[144126, 4466, 28, 0, 28, "Output"]
}, Open  ]],
Cell[144169, 4469, 224, 4, 49, "Text"],
Cell[144396, 4475, 67, 1, 28, "Input"],
Cell[144466, 4478, 687, 21, 63, "Input"],
Cell[145156, 4501, 3187, 87, 199, "Input"],
Cell[148346, 4590, 308, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[148679, 4603, 104, 2, 28, "Input"],
Cell[148786, 4607, 365, 12, 30, "Output"]
}, Open  ]],
Cell[149166, 4622, 52, 0, 30, "Text"],
Cell[149221, 4624, 527, 17, 28, "Input"],
Cell[149751, 4643, 220, 4, 49, "Text"],
Cell[149974, 4649, 183, 6, 32, "Text"],
Cell[CellGroupData[{
Cell[150182, 4659, 88, 2, 28, "Input"],
Cell[150273, 4663, 633, 20, 30, "Output"]
}, Open  ]],
Cell[150921, 4686, 1115, 36, 63, "Input"],
Cell[152039, 4724, 165, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[152229, 4733, 58, 1, 28, "Input"],
Cell[152290, 4736, 183, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152510, 4747, 106, 3, 28, "Input"],
Cell[152619, 4752, 487, 16, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153143, 4773, 146, 5, 28, "Input"],
Cell[153292, 4780, 1157, 38, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154486, 4823, 147, 5, 28, "Input"],
Cell[154636, 4830, 3376, 109, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158049, 4944, 157, 5, 28, "Input"],
Cell[158209, 4951, 597, 20, 46, "Output"]
}, Open  ]],
Cell[158821, 4974, 2007, 60, 80, "Input"],
Cell[160831, 5036, 74, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[160930, 5040, 535, 16, 63, "Input"],
Cell[161468, 5058, 12235, 372, 249, "Output"]
}, Open  ]],
Cell[173718, 5433, 125, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[173868, 5440, 244, 8, 28, "Input"],
Cell[174115, 5450, 3946, 128, 192, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178098, 5583, 307, 10, 28, "Input"],
Cell[178408, 5595, 1533, 51, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179978, 5651, 984, 29, 53, "Input"],
Cell[180965, 5682, 7000, 207, 219, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188002, 5894, 356, 11, 28, "Input"],
Cell[188361, 5907, 1802, 58, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190200, 5970, 356, 11, 28, "Input"],
Cell[190559, 5983, 1781, 57, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192377, 6045, 1057, 30, 46, "Input"],
Cell[193437, 6077, 1979, 60, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195453, 6142, 285, 9, 46, "Input"],
Cell[195741, 6153, 1835, 60, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197613, 6218, 966, 31, 69, "Input"],
Cell[198582, 6251, 1987, 62, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200606, 6318, 308, 9, 46, "Input"],
Cell[200917, 6329, 50, 1, 28, "Output"]
}, Open  ]],
Cell[200982, 6333, 128, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[201135, 6340, 180, 5, 28, "Input"],
Cell[201318, 6347, 107, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201462, 6355, 114, 3, 28, "Input"],
Cell[201579, 6360, 107, 3, 28, "Output"]
}, Open  ]],
Cell[201701, 6366, 85, 2, 30, "Text"],
Cell[201789, 6370, 163, 5, 28, "Input"],
Cell[201955, 6377, 69, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[202049, 6381, 62, 1, 28, "Input"],
Cell[202114, 6384, 28, 0, 28, "Output"]
}, Open  ]],
Cell[202157, 6387, 124, 3, 30, "Text"],
Cell[202284, 6392, 207, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[202516, 6403, 126, 3, 28, "Input"],
Cell[202645, 6408, 28, 0, 28, "Output"]
}, Open  ]],
Cell[202688, 6411, 142, 3, 49, "Text"],
Cell[CellGroupData[{
Cell[202855, 6418, 197, 6, 28, "Input"],
Cell[203055, 6426, 15115, 500, 700, "Output"]
}, Open  ]],
Cell[218185, 6929, 278, 12, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218500, 6946, 102, 5, 64, "Section"],
Cell[218605, 6953, 133, 3, 30, "Text"],
Cell[218741, 6958, 67, 1, 28, "Input"],
Cell[218811, 6961, 196, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[219032, 6971, 175, 5, 28, "Input"],
Cell[219210, 6978, 678, 13, 47, "Output"]
}, Open  ]],
Cell[219903, 6994, 217, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[220145, 7005, 177, 5, 28, "Input"],
Cell[220325, 7012, 672, 13, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221034, 7030, 556, 17, 46, "Input"],
Cell[221593, 7049, 794, 14, 47, "Output"]
}, Open  ]],
Cell[222402, 7066, 56, 0, 30, "Text"],
Cell[222461, 7068, 2311, 66, 165, "Input"],
Cell[224775, 7136, 135, 3, 49, "Text"],
Cell[224913, 7141, 202, 6, 28, "Input"],
Cell[225118, 7149, 187, 6, 28, "Input"],
Cell[225308, 7157, 427, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[225760, 7173, 235, 7, 28, "Input"],
Cell[225998, 7182, 1452, 50, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227487, 7237, 445, 14, 35, "Input"],
Cell[227935, 7253, 28, 0, 28, "Output"]
}, Open  ]],
Cell[227978, 7256, 235, 6, 49, "Text"],
Cell[228216, 7264, 67, 1, 28, "Input"],
Cell[228286, 7267, 687, 21, 63, "Input"],
Cell[228976, 7290, 2634, 72, 165, "Input"],
Cell[231613, 7364, 308, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[231946, 7377, 104, 2, 28, "Input"],
Cell[232053, 7381, 365, 12, 30, "Output"]
}, Open  ]],
Cell[232433, 7396, 52, 0, 30, "Text"],
Cell[232488, 7398, 503, 16, 28, "Input"],
Cell[232994, 7416, 153, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[233172, 7425, 88, 2, 28, "Input"],
Cell[233263, 7429, 677, 22, 46, "Output"]
}, Open  ]],
Cell[233955, 7454, 1115, 36, 63, "Input"],
Cell[CellGroupData[{
Cell[235095, 7494, 58, 1, 28, "Input"],
Cell[235156, 7497, 183, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235376, 7508, 106, 3, 28, "Input"],
Cell[235485, 7513, 487, 16, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236009, 7534, 146, 5, 28, "Input"],
Cell[236158, 7541, 1090, 35, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237285, 7581, 147, 5, 28, "Input"],
Cell[237435, 7588, 3284, 105, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240756, 7698, 157, 5, 28, "Input"],
Cell[240916, 7705, 553, 18, 30, "Output"]
}, Open  ]],
Cell[241484, 7726, 2003, 60, 80, "Input"],
Cell[243490, 7788, 53, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[243568, 7792, 535, 16, 63, "Input"],
Cell[244106, 7810, 50, 1, 28, "Output"]
}, Open  ]],
Cell[244171, 7814, 128, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[244324, 7821, 180, 5, 28, "Input"],
Cell[244507, 7828, 107, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244651, 7836, 114, 3, 28, "Input"],
Cell[244768, 7841, 107, 3, 28, "Output"]
}, Open  ]],
Cell[244890, 7847, 163, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[245078, 7856, 62, 1, 28, "Input"],
Cell[245143, 7859, 28, 0, 28, "Output"]
}, Open  ]],
Cell[245186, 7862, 199, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[245410, 7873, 126, 3, 28, "Input"],
Cell[245539, 7878, 28, 0, 28, "Output"]
}, Open  ]],
Cell[245582, 7881, 146, 3, 49, "Text"],
Cell[CellGroupData[{
Cell[245753, 7888, 197, 6, 28, "Input"],
Cell[245953, 7896, 6498, 215, 316, "Output"]
}, Open  ]],
Cell[252466, 8114, 277, 12, 32, "Text"],
Cell[252746, 8128, 825, 32, 79, "Text"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

